FEATHER: A Reconfigurable Accelerator with Data Reordering Support for Low-Cost On-Chip Dataflow Switching

The inference of ML models composed of diverse structures, types, and sizes boils down to the execution of different dataflows (i.e. different tiling, ordering, parallelism, and shapes). Using the optimal dataflow for every layer of workload can reduce latency by up to two orders of magnitude over a suboptimal dataflow. Unfortunately, reconfiguring hardware for different dataflows involves on-chip data layout reordering and datapath reconfigurations, leading to non-trivial overhead that hinders ML accelerators from exploiting different dataflows, resulting in suboptimal performance. To address this challenge, we propose FEATHER, an innovative accelerator that leverages a novel spatial array termed Nest and a novel multi-stage reduction network called BIRRD for performing flexible data reduction with layout reordering under the hood, enabling seamless switching between optimal dataflows with negligible latency and resources overhead. For systematically evaluating the performance interaction between dataflows and layouts, we enhance Timeloop, a state-of-the-art dataflow cost modeling and search framework, with layout assessment capabilities, and term it as Layoutloop. We model FEATHER into Layoutloop and also deploy FEATHER end-to-end on the edge ZCU104 FPGA. FEATHER delivers 1.27~2.89x inference latency speedup and 1.3~6.43x energy efficiency improvement compared to various SoTAs like NVDLA, SIGMA and Eyeriss under ResNet-50 and MobiletNet-V3 in Layoutloop. On practical FPGA devices, FEATHER achieves 2.65/3.91x higher throughput than Xilinx DPU/Gemmini. Remarkably, such performance and energy efficiency enhancements come at only 6% area over a fixed-dataflow Eyeriss-like accelerator. Our code is released at https://github.com/maeri-project/FEATHER.

==> fig/lambda_drawer_rebuttal_exp.ipynb <==
{
 "cells": [
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Latency Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 39,
   "metadata": {},
   "outputs": [
    {
     "name": "stdout",
     "output_type": "stream",
     "text": [
      "latency saving ratio range is [0.169617482675262,  0.47824837044296353]\n"
     ]
    },
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1000x400 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "import matplotlib.patches as patches\n",
    "\n",
    "##### Default Parameters\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\",\"#23445D\"]\n",
    "# Style for the added patch\n",
    "style = \"Simple, tail_width=0.5, head_width=4, head_length=8\"\n",
    "kw = dict(arrowstyle=style, color=\"k\")\n",
    "\n",
    "# latency = [[0.364,1.241,3.52,1.242,1.241,1.241,1.891,1.559,2.259,1.545,4.1,2.583,2.547,2.551,1.726,1.726,1.725,2.635,2.433,4.673,1.549],[1.314488649,1.030504704,1.804955006,0.650472641,0.6486463547,0.649600029,1.11974597,3.076827526,1.22366786,0.8738791943,2.147263288,4.394212961,1.337183714,1.330988407,0.9275352955,0.9316790104,0.9204244614,4.940673113,1.776784658,3.425372839,1.195193529]]\n",
    "latency = [[1.241, 1.242, 1.241, 1.241, 1.891, 2.259, 1.545, 4.1, 2.547, 2.551, 1.726, 1.726, 1.725, 2.433, 4.673, 1.549],\n",
    "[1.030504704, 0.650472641, 0.6486463547, 0.649600029, 1.11974597, 1.22366786, 0.8738791943, 2.147263288, 1.337183714, 1.330988407, 0.9275352955, 0.9316790104, 0.9204244614, 1.776784658, 3.425372839, 1.195193529]]\n",
    "\n",
    "x = [i for i in range(len(latency[1]))]\n",
    "\n",
    "# Create figure\n",
    "fig = plt.figure(figsize=[10,4])\n",
    "ax = plt.subplot(111)\n",
    "barWidth=0.3\n",
    "acu_matrix = []\n",
    "sum_matrix = [latency[0]]\n",
    "for i in range(len(sum_matrix)): \n",
    "    if i == 0:\n",
    "        acu_matrix.append(sum_matrix[0])\n",
    "    else:\n",
    "        temp = []\n",
    "        for j in range(len(sum_matrix[i])):\n",
    "            temp.append(acu_matrix[i-1][j] + sum_matrix[i][j])\n",
    "        acu_matrix.append(temp)\n",
    "\n",
    "plt_handler = []\n",
    "\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(acu_matrix)):\n",
    "        if j==0:\n",
    "            plt.bar(x[i]-barWidth/2, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[j])\n",
    "        else:\n",
    "            plt.bar(x[i]-barWidth/2, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[j])\n",
    "        \n",
    "        if i == len(x) - 1:\n",
    "            if j==0:\n",
    "                plt_handler.append(plt.bar(x[i]-barWidth/2, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[0]))\n",
    "            else:\n",
    "                plt_handler.append(plt.bar(x[i]-barWidth/2, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[0]))\n",
    "\n",
    "acu_matrix_subnet_reuse = []\n",
    "sum_matrix_subnet_reuse = [latency[1]]\n",
    "for i in range(len(sum_matrix_subnet_reuse)):\n",
    "    if i == 0:\n",
    "        acu_matrix_subnet_reuse.append(sum_matrix_subnet_reuse[0])\n",
    "    else:\n",
    "        temp = []\n",
    "        for j in range(len(sum_matrix_subnet_reuse[i])):\n",
    "            temp.append(acu_matrix_subnet_reuse[i-1][j] + sum_matrix_subnet_reuse[i][j])\n",
    "        acu_matrix_subnet_reuse.append(temp)\n",
    "\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(acu_matrix_subnet_reuse)):\n",
    "        if j==0:\n",
    "            plt.bar(x[i]+barWidth/2, sum_matrix_subnet_reuse[j][i], width=barWidth, bottom=0, color=color_list[1])\n",
    "        else:\n",
    "            plt.bar(x[i]+barWidth/2, sum_matrix_subnet_reuse[j][i], width=barWidth, bottom=0, color=color_list[1])\n",
    "        \n",
    "        if i == len(x) - 1:\n",
    "            if j==0:\n",
    "                plt_handler.append(plt.bar(x[i]+barWidth/2, sum_matrix_subnet_reuse[j][i], width=barWidth, bottom=0, color=color_list[1]))\n",
    "            else:\n",
    "                plt_handler.append(plt.bar(x[i]+barWidth/2, sum_matrix_subnet_reuse[j][i], width=barWidth, bottom=0, color=color_list[1]))\n",
    "\n",
    "print(f\"latency saving ratio range is [{1-np.max(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))},  {1-np.min(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))}]\")\n",
    "\n",
    "SMALL_SIZE = 16\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "plt.xlabel(r\"Convolution Layer ID in ResNet50\", fontsize=SMALL_SIZE)\n",
    "plt.ylabel(r\"latency $(ms)$\", fontsize=SMALL_SIZE)\n",
    "# plt.xticks(x, [f\"{i}\" for i in [0, 1, 2, 4, 8, 11, 14, 17, 21, 24, 27, 30, 34, 37, 40, 43, 46, 49, 53, 56, 59]], fontsize=SMALL_SIZE)\n",
    "plt.xticks(x, [f\"{i}\" for i in [1, 4, 8, 11, 14, 21, 24, 27, 34, 37, 40, 43, 46, 53, 56, 59]], fontsize=SMALL_SIZE)\n",
    "# plt.yticks([15,30,45,60,75], fontsize=BIGGER_SIZE)\n",
    "plt.rc('font', size=SMALL_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=SMALL_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=SMALL_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('ytick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('xtick', labelsize=SMALL_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=SMALL_SIZE)    # legend fontsize\n",
    "# plt.ylim((min(accuracy_pre_train)*0.5,max(accuracy_post_train)*1.1))\n",
    "# plt.legend(plt_handler, [r\"Xilinx DPU\", r\"LAMBDA\"], fontsize=SMALL_SIZE)\n",
    "geomean= [np.prod(latency[0])**(1/len(latency[0])), np.prod(latency[1])**(1/len(latency[1]))]\n",
    "# plt.plot([-0.5, 17.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")\n",
    "# plt.plot([-0.5, 17.5], [geomean[1], geomean[1]], linewidth=2, color=color_list[1], linestyle=\"--\")\n",
    "plt_handler.append(plt.plot([-0.5, 15.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "plt_handler.append(plt.plot([-0.5, 15.5], [geomean[1], geomean[1]], linewidth=2, color=color_list[1], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "# ax.annotate('SushiAccel Speedup 19.5% over Xilinx DPU', xy=(4, np.mean(latency[1])), xytext=(4, 2.2), arrowprops=dict(facecolor='black', shrink=0.005))\n",
    "ax.arrow(5.5, np.prod(latency[0])**(1/len(latency[0])), 0, -0.38, head_width = 0.2, width = 0.05)\n",
    "plt.text(7, 3, f'LAMBDA achieves {(geomean[0]/geomean[1]-1)*100:0.0f}% speedup over Xilinx DPU (GeoMean)', horizontalalignment='center')\n",
    "plt.legend(plt_handler, [r\"Xilinx DPU\", r\"LAMBDA\",r\"Xilinx DPU (GeoMean)\", r\"LAMBDA (GeoMean)\"], ncol=2, fontsize=10)\n",
    "plt.plot([5.5, 5], [geomean[0], 3], linewidth=1, color=\"k\", linestyle=\"--\")\n",
    "# plt.text(20, np.mean(latency[1]), 'SushiAccel GeoMean', horizontalalignment='center', color=color_list[0])\n",
    "# plt.text(20, np.mean(latency[0]), 'Xilinx GeoMean', horizontalalignment='center', color=color_list[1])\n",
    "plt.savefig(r'Latency_Comparison_LAMBDA_DPU.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 94,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "[1.8703850806194102, 1.4007813736083896]"
      ]
     },
     "execution_count": 94,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "geomean"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Resource Breakdown Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 45,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "\n",
    "# multiplier_cost_lambda=[0.56782,0.64078,0.15456,0.15456,0.16603,0.64675,0.2036,0.2036,0.29879,0.2036,1.12808,0.78754]\n",
    "multiplier_cost_lambda=[0.56782,0.64078,0.15456,0.59204,0.16603,0.64674]\n",
    "multiplier_cost_sigma=[0.52434,0.60687,0.14251,0.56738,0.15821,0.63368]\n",
    "adder_cost_lambda=[0.01201,0.02401,0.00801,0.01601,0.00401,0.00851]\n",
    "adder_cost_sigma=[0.01203, 0.02403, 0.00803, 0.00803, 0.00403, 0.00853]\n",
    "local_memory_area_lambda=[0.13948, 0.55231, 0.19125, 0.20386, 0.09742, 0.08106]\n",
    "local_memory_area_sigma=[0.096,0.5184,0.1792,0.1792,0.0896,0.068]\n",
    "dist_noc_lambda=[0.56782,0.64078,0.15456,0.59204,0.16603,0.64674]\n",
    "dist_noc_sigma=[0.52434,0.60687,0.14251,0.56738,0.15821,0.63368]\n",
    "red_noc_lambda=[0.01201,0.02401,0.00801,0.01601,0.00401,0.00851]\n",
    "red_noc_sigma=[0.01203, 0.02403, 0.00803, 0.00803, 0.00403, 0.00853]\n",
    "noc_ctrl_lambda=[0.13948, 0.55231, 0.19125, 0.20386, 0.09742, 0.08106]\n",
    "noc_ctrl_sigma=[0.096,0.5184,0.1792,0.1792,0.0896,0.068]\n",
    "pnr_overhead_lambda=[0.13948, 0.55231, 0.19125, 0.20386, 0.09742, 0.08106]\n",
    "pnr_overhead_sigma=[0.096,0.5184,0.1792,0.1792,0.0896,0.068]\n",
    "\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\",\"#23445D\"]\n",
    "\n",
    "# create data\n",
    "fig = plt.figure(figsize=[7,5.5])\n",
    "ax = plt.subplot(111)\n",
    "\n",
    "x = [i for i in range(len(multiplier_cost_lambda))]\n",
    "plt_handler = []\n",
    "barWidth = 0.4\n",
    "acu_matrix = []\n",
    "sum_matrix = [multiplier_cost_sigma, adder_cost_sigma, local_memory_area_sigma, dist_noc_sigma, red_noc_sigma, noc_ctrl_sigma, pnr_overhead_sigma]\n",
    "for i in range(len(sum_matrix)): \n",
    "    if i == 0:\n",
    "        acu_matrix.append(sum_matrix[0])\n",
    "    else:\n",
    "        temp = []\n",
    "        for j in range(len(sum_matrix[i])):\n",
    "            temp.append(acu_matrix[i-1][j] + sum_matrix[i][j])\n",
    "        acu_matrix.append(temp)\n",
    "max_range = np.max(acu_matrix)\n",
    "\n",
    "\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(acu_matrix)):\n",
    "        if j==0:\n",
    "            plt.bar(x[i]-0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[j])\n",
    "        else:\n",
    "            plt.bar(x[i]-0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=acu_matrix[j-1][i], color=color_list[j])\n",
    "\n",
    "\n",
    "acu_matrix = []\n",
    "sum_matrix = [multiplier_cost_lambda, adder_cost_lambda, local_memory_area_lambda, dist_noc_lambda, red_noc_lambda, noc_ctrl_lambda, pnr_overhead_lambda]\n",
    "for i in range(len(sum_matrix)): \n",
    "    if i == 0:\n",
    "        acu_matrix.append(sum_matrix[0])\n",
    "    else:\n",
    "        temp = []\n",
    "        for j in range(len(sum_matrix[i])):\n",
    "            temp.append(acu_matrix[i-1][j] + sum_matrix[i][j])\n",
    "        acu_matrix.append(temp)\n",
    "max_range_2 = np.max(acu_matrix)\n",
    "max_range = np.max([max_range_2,max_range])\n",
    "for i in range(len(x)):\n",
    "    for j in range(len(acu_matrix)):\n",
    "        if j==0:\n",
    "            if i==0:\n",
    "                plt_handler.append(plt.bar(x[i]+0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[j]))\n",
    "            else:\n",
    "                plt.bar(x[i]+0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=0, color=color_list[j])\n",
    "        else:\n",
    "            if i==0:\n",
    "                plt_handler.append(plt.bar(x[i]+0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=acu_matrix[j-1][i], color=color_list[j]))\n",
    "            else:\n",
    "                plt.bar(x[i]+0.5*barWidth, sum_matrix[j][i], width=barWidth, bottom=acu_matrix[j-1][i], color=color_list[j])\n",
    "\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(r\"Area (LAMBDA v.s. SIGMA) $mm^2$\", fontsize=MEDIUM_SIZE)\n",
    "plt.xlabel(r\"Number of PEs\", fontsize=BIGGER_SIZE)\n",
    "# plt.xlabel(r\"$Log_2(N)$ for $N\\times N$ PEs\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE)\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "plt.ylim([0, max_range*1.4])\n",
    "plt.xticks(x,[\"8\",\"16\",\"32\",\"64\",\"128\",\"256\"], fontsize=MEDIUM_SIZE)\n",
    "\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CX32\", \"WX32\", \"HX32\", \"CX4WX8\", \"CX4HX8\", \"WX4HX8\", \"WX4HX8\", \"WX32D\", \"HX32D\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "plt.legend(plt_handler, [\"multiplier\", \"adder\", \"local mem.\", \"Dist. NoC\", \"Red. NoC\", \"NoC Controller\", \"PNR Overhead\"], loc='best', ncol=3, fontsize=12)\n",
    "# Conv->BN->ReLU->MaxPooling \n",
    "\n",
    "plt.savefig('resource_breakdown.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Reduction NoC Comparison"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 41,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAAAooAAAIDCAYAAACDyz+cAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjcuMSwgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/bCgiHAAAACXBIWXMAAA9hAAAPYQGoP6dpAADhGklEQVR4nOzdd1hUZ/o38O+ZxlCGofeqiIINQbChqLHF2GNJNLb8zCZ5k930zUZNj+lxk91kUzSxm9g1lmis2AEFCyoKSO+9Tz/vH2QOjFIGGJgZuD/XNQk85znn3MzIcM9TGZZlWRBCCCGEEPIAnrEDIIQQQgghpokSRUIIIYQQ0iRKFAkhhBBCSJMoUSSEEEIIIU2iRJEQQgghhDSJEkVCCCGEENIkShQJIYQQQkiTBMYOoKfTaDTIzc2FRCIBwzDGDocQQggh3RjLsqiqqoKHhwd4vNbbCylRNLLc3Fx4e3sbOwxCCCGE9CBZWVnw8vJqtR4likYmkUgA1L9gtra2Ro6GEEIIId1ZZWUlvL29ufyjNZQoGpm2u9nW1pYSRUIIIYR0CX2Hu9FkFkIIIYQQ0iRKFAkhhBBCSJMoUSSEEEIIIU2iRJEQQgghhDSJEkVCCCGEENIkShQJIYQQQkiTKFEkhBBCCCFNokSREEIIIYQ0iRbcJoQQQggxMpZlUSNTQq5Qw0LEh7VYqPei2J2JEkUzx7IslEolNBqNsUMhhJgJHo8HodA0/ggR0tPVypSIvV2A6GvZKK6QceVOUjGiQrwQEewKK7HQaPExLMuyRrs7QWVlJaRSKSoqKtq0hZ9arUZxcTGqqqqgVCo7MUJCSHckFAohkUjg5OQEPp9v7HAI6ZHupJdi/aFEKJTNN/aIhDysmDYAQX4OBrlnW/MOalE0Q2q1GllZWZDL5ZBKpbCxsQGfz6fWAUJIq1iWhVqtRnV1NcrLy1FXVwdvb29KFgnpYnfSS/H9/htAK811SqUG3++/gednDTJYstgWlCiaoeLiYsjlcvj4+MDS0tLY4RBCzJCNjQ2kUikyMzNRXFwMV1dXY4dESI9RK1Ni/aFEgG01TwQLgGGB9YcS8eGKEV3eDU2zns0My7KoqqqCVCqlJJEQ0iGWlpawtbVFVVUVaBQSIV0n9nYBFEpNq0miFgtAodQg9k5BZ4bVJEoUzYxSqYRSqYSNjY2xQyGEdAMSiYR7XyGEdD6WZRF9Lbtd50YnZHf5hzpKFM2MdnYzjScihBiC9r2EVk4gpGvUyJQ6s5vborhChlqZysARtYwSRTNFE1cIIYZA7yWEdC25Qt2h82UKShQJIYQQQrolC1HHegTFoq6dh0yJIiGEEEJIF7EWC+EoFbfrXCepGFZiShQJIYQQQrqlu5llkLWz+zlqiFeXDxehdRQJIYQQQjpZZY0C+86m4EpSYZvPZQAIhTxEBHX9eqfUokiImVu9ejUYhsFnn31m7FC6lU8//RQMw+Dtt982diiEEDOmYVlcuJGLjzbF6iSJbg5WYJj6JLAlzF//WTF9gFH2fKZEkbQLy7KorlOgpKIO1XWKbrFYb1lZGSwtLcEwDBiGQXJycov1N27cyNVt/BAKhXBxccHYsWOxdu1a1NTUtHqOvo8HZWdnY+3atXB2dsaLL7740PGxY8dy5/L5fOTk5LT4M8nlcjg6OnLn+Pn56fXcLViwgDtn1apVep3Tlp/7vffe0zk3PT29yXp8Ph92dnYYOnQo3nzzTWRmZrYYg/b5GTt27EPHXnzxRTg5OWHt2rWtPm+EENKU3OJqfL0jAb+dvIc6ef1sZSsLARZO7Iu3loTj+VmDIBS2nIoJhTw8P3sQgny7fvs+gLqeSRvVypSIvV2A6GvZOutAOUnFiArxQkSwq1E+8RjCtm3bIJM1/Ey//PILPvnkE73OdXJy4tajq62tRVFREaKjoxEdHY3vvvsOp06dgq+vLywtLZvdKq2oqAgajQZisRhSqVSv+65atQp1dXX44IMPYG1t3WJdjUaDzZs346233mq2zv79+1FaWqrXvbVKSkqwf/9+7vtNmzbhgw8+0HutT2tr61YXkG/puK2tLbdLkVKpRGlpKa5evYqrV6/if//7H3bu3IlHH31Ur1gevOdrr72Gt956C2+//TZ++eWXNl+DENIzKZRqHI3JwMmrWdBoGhpSwoNcMXtMb0isRACAID8HfLhiBGLvFCA6oYm/q0O8MCzYDZYWRkzXWGJUFRUVLAC2oqJCr/p1dXXs7du32bq6uk6O7GG300rYV/8bzb649nSzj1f/G83eTivp8tgMISQkhAXA/v3vf2cBsO7u7qxKpWq2/oYNG1jU76zEpqWl6RwrKChgV61axR2PjIxs9f6+vr4sAHbp0qV6xZudnc3y+XxWJBKxJSVNP+dRUVEsANbPz48FwAYGBrZ4zcmTJ+vU9/X1bTWOr7/+mgXATp06le3duzcLgD18+HCr52mfm3fffbfVug9KS0vjzt+wYYPOsZqaGnbDhg2snZ0dC4CVSqWtPj9RUVFNHi8qKmIFAgErEAjY3NzcNsdpDoz5nkJId3QrrZh9d/0lnb+N7/9ymU3KKG3xPI1Gw1bXKtji8lq2ulbBajSaTomvrXkHdT0TvdxJL8X3+29AqWx59walUoPv99/AnfS2tUoZW3x8PK5duwY7Ozt8/vnn8Pf3R15eHo4cOdKu67m4uOCjjz7C008/DQA4f/487t27Z8iQsW7dOqjVakydOhUODi13SYwZMwZ+fn64d+8ezp8/32Sd7OxsHD9+HDY2Npg7d67ecfz8888AgCVLlmDx4sU6ZcZgZWWFZcuW4T//+Q8AoKKiArt3727XtZycnDB58mSoVCpqUSSEtKiiWo4Nh2/h+303UVJZ3zIo4DOYMswXby0eir4+9i2ezzAMrC2FcJRawtpSaDKL4VOiSFpVK1Ni/aFEgEWrG5izf/1n/aFE1MrMZ+9YbWKzYMECiMViLFmyBAA6nBxMmTKF+/rWrVsdulZjLMtyMS9cuLDV+gzDYNmyZQCADRs2NFln48aN0Gg0mDdvXqvd2FpxcXG4efMmpFIpZs6ciSVLloBhGBw8eBBFRUX6/TCdxFDPvfb5XbduXYdjIoR0PxqWxbnrOfhoUyzi7zW87wV4SfHmU0Px2Eh/CAXmu+0uJYqkVbG3C6BQalpNErVYAAqlBrF3CjozLIORyWTYvn07AHAJojbhOXToEAoK2v9zsI0m+ajVHdu2qbHExERkZ9dvKj969Gi9zlm2bBkYhsHOnTt1Jthobdy4EQCwfPlyvePQJqvz58+HWCyGv78/Ro8eDaVSiS1btuh9nc5gqOd+zJgxAICMjAzcuXOnw3ERQrqP7KJq/Pu3eOw8lcytjWgtFuCpSf3wj7khcHPQ70O3KaNEkbSIZVlEX8tu17nRCdlmMRt6z549KC8vR0BAAEaOHAkA6NWrFyIjI6FSqbB58+Z2X/vo0aPc17169epwrFpnz54FAHh7e8PNzU2vc3x9fTF+/HhUV1dj165dOseio6ORmpqKPn366J141tbW4tdffwXQkGADwNKlSwF0vDW2owz13Ht5ecHDwwNA/fNECCFypRr7z6bii21XkJ5fxZUP7++G1csiMKy/m8l0HXcUzXrupj7fdgVVtYoOX0fDsqisaV8XcnGFDKvXXQTPAL8sEisR/rloaIev05TGY+waW7JkCc6dO4dffvkFb7zxRpuuWVRUhP/85z9cN+/gwYMRGhpqmIABxMTEcNdti+XLl+PkyZPYsGED1xUNNCR1jctas3v3blRWVqJ3796IjIzkyufNm4cXX3wRt27dQkxMDIYNG9bidb788kv88MMPLdaJi4uDt7e3XnHV1tZi165dePnllwEAFhYWePLJJ/U6tzlDhgxBbm4uLl26hOeee65D1yKEmLfE+8XYeSoZZVVyrszVwQoLHglEHy874wXWSShR7KaqahUor+54othR7U0yu8r9+/dx5swZMAzDTcTQmj9/Pv7xj38gKSkJFy9e5FobmxIeHq6zPE5VVcMnTDc3N2zbts2gcefm5gIAnJ2d23TenDlzIJVKce7cOaSmpqJ3796oqqrC7t27wePxuNZAfWgT7AefN4lEgtmzZ2P79u34+eefW00Ua2pqmuwKb6ylruOXXnoJ//rXvwA0LI+jJRQKsWnTJri7u7d4/dY4OTkBaHjeCSE9T3m1HHtOJ+NaSjFXJuAzmDzMF4+E+UAo6J6dtN3zpyKQWIlgZ9Pxh611x9ZEtLUWGiQO7ZpThrZhwwawLIvRo0c/tLi0ra0tZs2aBaD1WbzFxcUoKChAQUGBTpI4ceJE3L17F/379zdo3NqJIq3Ndn6QpaUlnnjiCbAsy7V27tixA7W1tZg0aRI8PT31uk5KSgrOnTvXZIINNHQ///bbb6itrW3xWu+++y5Ylm3x0dLC35WVldxz3zhJ9PHxwY0bN7BgwQK9fqaWaJ9nY0/QIYR0PY2GRXRCNtZsitVJEgO97fDW4nBMGebXbZNEgFoUuy1DddOyLIsPNsToLAKqLyepGO8sH2ay4zQ0Gg03gePBbmetpUuX4tdff8XOnTvxzTffNLvwc1paGpfMFBYW4uTJk/jnP/+J48ePY+XKlfj2228NGrt2YXALC4s2n/v000/jxx9/xObNm/HBBx9wCaN2KR99/PLLL2BZFpGRkU2O/5swYQI8PT2Rk5ODXbt2tamlsq0ad6NXVlYiPj4eq1evxoULF7B8+XJuyZ+O0C7o3XhBdkJI95dVUIXfTt5DZkFDA4CNpRBzogIwtJ+Lyf59M6TumwITg2AYBlEhXu06N2qIl0n/Eh07doybObxixYomt4TTLrFSXV2NnTt36nVdFxcXPPnkkzh+/DgsLS3x3XffcQmpoTg6OgKo33awrSIiIhAcHIysrCx89913uHjxIhwcHDBjxgy9zler1di0aROA+vUhm9tKT7vtXVeuqWhra4uxY8fizz//RP/+/XH58uUmtzZsK21LpfZ5J4R0bzKFCnvOpOCLX6/qJIkjB7hj9bIIhAe5mvTfN0OiRJG0KiLYFSIhr9WNy7UYACIhDxFBTW9VZyramsC0tX6/fv24STD//Oc/UVlZ2abzW6Idm9jW7fa0tEvgvP766wDq1wrUt3Xyjz/+aNNYvXPnzrW6b7ahWVlZ4b///S+A+i0FL1682KHraZ/nto4JJYSYn+spRVizKQ5nErKhXbjD3dEKL88PwZMT+8LaTLepbS9KFEmrrMRCrJg2AGDQarLI/PWfFdMHmPSez0VFRfj9998B1M/eraqqavYRGxsLALh48SLu3r3bpvu8+uqrkEqlKCoqwpdffmmw+IODgwHUT8Zpj8WLF0MgEEChqJ/w1JZuZ23CPHv27Baft6qqKm6mtzGWyhk3bhyioqIAgJvs0l5paWkAgKCgoA7HRQgxTWVVMvz0+02sP3gL5dX1M5qFfB6mj/LHPxcNRW9PO+MGaCSUKBK9BPk54PlZgyAUtvxPRijk4fnZgxDk27ZJFl1ty5YtUCqVkEqlmD59OmxsbJp9hIeHo1+/fgDa3qoolUrxwgsvAAC+/vprlJSUGCR+7SLQ169fh1wub6X2w1xdXfHvf/8br732Gt5//30MGTJEr/MKCgpw6NAhAPW72LT0vNnY2GDevHkA6lv1DLnguL5WrVoFoL5V8/jx4+26hlwux/Xr1wGASzwJId2HWqPBqfgsfLQpFjdTG96jg3ztsXJJOCZF+ELA77npUs/9yUmbBfk54MMVI/D42AA4ScU6x5ykYjw+NgAfPTPS5JNEoCHhmzlzJkSi1mdUaxOezZs3Q6VSteleL7/8MqysrFBVVYUvvvii7cE2YdSoUVyL4LVr19p1jRdffBFffvkl3nnnHb3P0f78lpaWmDZtWqv158+fDwAd2je7IyZOnIjw8HAAaNPP2VhCQgIUCgUEAgFGjRplyPAIIUaWkV+JL3+Nx77oVCiUGgCArZUIy6YG4/nZg+BkZ2nkCI2PEkXSJlZiIcYO8cI7y4fh0+dG4b2n6///zvJhGDvEC5YWpj+R/vLly7h9+zaAhgSwNdp6BQUFOHz4cJvu5+zsjGeeeQYA8O2336KwsLBN5zfF1tYWjz32GABwXehdQduFPHXqVL32g+7Vq1er3c9ffvkl3NzcWnzMmTOn3TGvXLkSQP3r3tbXDmh4fqdNmwaJRNLuOAghpqNOrsKu08n46td4ZBdWA6gfOhU5yAOrloYjrG/PmNGsD0oUSbswDANrSyEcpZawthSa1S+UtjVRKpVi0qRJep0zcOBAbnxae2bxvv766xCJRKipqcGnn37a5vOb8uyzzwIAtm/f3iVbJV64cAFJSUkAGloK9aGt29y+2TU1Ndw6iM092jtpB6hvNdauY9nWVkWWZbl9wLXPNyHEfLEsi4R7hVizKRZnr+VA+87p4WSNV54YggWPBJr0+HpjYFhz2Iy3G6usrIRUKkVFRQVsbW1brS+TyZCWlgZ/f3+IxeJW65PuS6PRIDAwEKmpqYiOjubGLRLDOXv2LKKiotC7d28kJyeb1QcifdF7CukpSirqsOt0Mm6lNXzwFAl4eHSEH8YN8QK/h4xDbGve0TOeFUK6IR6Phw8//BAADNZKSXR98sknAICPPvqoWyaJhPQEarUGJ65k4uPNcTpJYn9/B6xcEo4JQ316TJLYHqY/oIwQ0qwnnngCX3/9Nf744w/ExsYiIiLC2CF1GzExMTh69CgiIiIMsg0gIaTrpeVV4LcT95Bb3LCfvNRahLnj+mBwgBN9ANQDJYqEmDGGYfDjjz9i//79tA+xgRUVFeHdd9/F7Nmz6Y8JIWamVqbEwQtpuHAjlxuHyAAYE+KJx0b6m8XES1NBzxQhZi4kJAQhISHGDqPbmTZtml5LABFCTAfLsoi/V4S9Z1JQWavgyr1cbPDEI4HwdWt9TB7RRYkiIYQQQsxecXkddp66hzsZZVyZSMjDYyP9ERXiCT6PxiG2ByWKhBBCCDFbKrUGp65m4ejlDCjVGq58YG9HzBvXB/YSms3fEZQoEkIIIcQs3c+pwG8n7yKvpJYrs7OxwNxxARgc4GzEyLoPShQJIYQQYlZqZEr8fu4+LibmcWUMA4wd4oWpI/wgFlF6Yyj0TBJCCCHELLAsiytJhdgbnYLqOiVX7uMqwROPBMLb1by32cwqTcXx27swMXgevB16GzscAJQoEkIIIcQMFJbVYuepZNzNbJisIhbxMW2kP0YP9gSPZ/7LWMWln0JOeRri0k9TokgIIYQQ0hqlSoOTVzJxLDYDKnXDrsMhAU54fFwf2NlYGDE6w6lVVONOXjwA4E7eVdQqnoCVyMbIUVGiSAghhBATlZxdjh0n76GgtGGyir3EAvPH98GAXk5GjMzwrmddAsvWJ8Isy+JG9iUM7zXRyFFRokgIIYQQE1Ndp8CBc/dx+VY+V8ZjgHGh3nh0hB8shHwjRtdxlXVlqFFU6ZRdyTgD9q99ZFiwiEs/A1/Hvjp1rEUS2Frad1mcACWKhBBCCDERLMsi9nYB9p1NQY1MxZX7uUmwYEJfeDkbvyvWEPYmrEdWaUqLdcpri7H+3BqdMh+HPlg68vXODO0hlCgSQgghxOgKSmux4+Q9JGeXc2WWFnxMH9ULowZ6dIvJKlpDfCKRW54OtUbVeuW/8HkChPiM6sSomkaJIiGEEEKMRqlS43hcJo7HZepMVgkNdMacqABIu8lklcYGe42Ah9QXO6/8gLKaQq7LuSkMGDhYu2De0OfgLPHowijr0caHhHQD69evB8MweP75540dSrf06aefgmEYvP3228YOhZBu5W5mGT7ZcgV/XG6Y0exoK8bzswdi+WP9u2WSqOUs8cAzo1chyCOsxXrBHmF4ZsxqoySJACWKpId77733wDCMXo+mDBs2jDu+bt26Vu+Xnp6uc82vv/66xfpjx44FwzBYtmxZs3Wqq6vx9ttvw8LCAqtWrWqyjlKpxC+//IKpU6fC09MTFhYWkEqlCAwMxLhx4/DWW2/hjz/+gEwmazaGsWPHtvrzxcbG4tVXX0V4eDjc3NwgEokgkUjQq1cvzJo1C19//TWysrKaPb/xcxMUFNTq/eLi4nTOael50lKr1fD09OTOOX78eKvnvPjii3BycsLatWuRk5PTan1CSMuqahXYfPQOvt1zHUXldQAAHo/BxHAfrFwSjmA/RyNH2HkySu7h5J29AACRwAK+DoEt1vd1DISQL+qK0JpEiSJpt6zSVPxy/lNklaYaOxSDcHV1bfHxoMTERMTGxnLf//LLL22+55o1a1BVVdV6xRZ88cUXyM/Px4oVK+Dl5fXQ8aysLISGhuL//u//8McffyA3NxcAwOfzkZqaijNnzuDTTz/F1KlTcfny5XbFkJ+fj0cffRTDhg3Dv//9b1y5cgWFhYWwsrICy7JIS0vDgQMH8Morr8Df3x9LliyBWq1u8ZpJSUm4dOlSi3Xa85w3fg70vYaNjQ1ee+011NbWUqsiIR2gYVlcSszDRxtjEXengCvv5WGLNxeFYUZkL4jMfEZzSw7d2ILNl77CxdRjyCi5BwDIq8gAj2k6HeMxPOSVZ3ZliA/HYNS7E7PWeAX57iA/P7/Fx4N+/vlnAMCyZcsgkUhw+fJl3L59u033LC4uxhdffNHumOvq6vCf//wHAJrsdlar1Zg5cyYSExNhZWWFDz/8EJmZmZDJZCgtLUVtbS1iY2Px3nvvoXfv9u0CkJqaitDQUBw9ehRCoRB/+9vfcP78echkMpSXl6O6uhrV1dU4fvw4XnjhBVhaWmLLli1QKpXNXtPPzw8AsGHDhmbryGQy/Pbbb2AYBr6+vnrHq33dXnjhBTAMg3379qG0tLTV81asWAGBQIAtW7YgLy+v1fqEEF15JTX4z65r2H78Lmrl9ZM4LC0EeGJCIF6aPwQeTt1jRnNLvO0b3mevZV0AAOSUpUHDasBjeODzBBjm/wj4PAEYhgcNq0F22X1jhQuAEkXSTg+vIF9t5Ii6lkKhwNatWwEAzz33HB5//HEADUmIPqZNmwYAWLt2LQoKClqp3bQdO3agvLwcISEh6N+//0PHT506hYSEBC621atXw9vbm+tKt7CwQHh4ON59910kJydjxIgRbbq/TCbDzJkzkZeXBzs7O5w6dQo//vgjRo0aBZGooavE2toaEyZMwLfffov09HQsWbKk2e58ANzxHTt2oLa2tsk6e/fuRXl5OaKiorjEsjUFBQU4dOgQ+Hw+Vq5ciaioKMjlcmzbtq3Vc52cnDB58mSoVKp2tWQS0lMpVGocunAfn229gtScCq58aD8XrF4aUT+juYX3A3NVLauAXKU7nGeg13D0du6PGYOXYvrgpVCplSiuqW+IsLdyxjOjV2FS//l4ZvQq2Fs5AwCKa/KhUjf/wbqzUaJI2qWpFeR7kgMHDqC4uBh9+/bFsGHDsHTpUgDA1q1bW2wpa+yFF16At7c3ampq8MEHH7QrDu24yIULFzZ5/Nq1a9zXM2fObPFaDMPAwqJtA8fXr1+PW7duAQB+/PFHREZGtnqOo6MjNm3a1OK9/P39ERUVhcrKSuzZs6fJOtpkbfny5XrHu3nzZqhUKkyYMAEeHh7c66Zv4qd9nvUZj0oIAe5klOKTzXE4FpsJtab+b4aznSVemDMISx8Nhq218cbedRaZsg6nk/bj29OrcTlVdww0j+Fh4bB/YLD3SPAYHpRqBVwkHhjsNVJnwop2ostgrxFwkXhCpaFEkZiwyroy5FVk6jyaWkH+wTqVdWWtXNl8aVsOlyxZAgCIioqCr68vCgsLcfDgQb2uIRaLuQRx3bp1SE1t21jPiooKbkzh6NGjW62fnZ3dpuvr47vvvgMABAUFYf78+Qa9tjYBbKr7OSMjA6dOnYJEIsHcuXP1vqY2IdS+bnPnzoW1tTWuXbuG+Pj4Vs8fM2YMd/87d+7ofV9CeprKGjk2HrmN/+29geKK+lY1Po/B5GG++Nfioejn62DkCDtPraIKF1OPQalW4PL946iRVzZb11JkjWdGr8KMkKUPTVgRCSwwI2QZnhm9EmKhVWeH3SxKFEmr9iasx/pza3Qe5bXFOnW0K8g3fuxL0L8b1pxkZWXh+PHjYBgGTz31FID61jht8tGW7uclS5agf//+UCqVzc5Ybs758+eh0WggFAoxZMiQJutERERwXz/33HMGnbGbm5uLpKQkAMD06dMNdl2tuXPnQiKR4MyZM0hLS9M5tnHjRrAsiwULFsDKSr830AsXLiApKQkSiQSzZ88GUD9JZc6cOQD0e928vLzg4VH/iT86OrotPw4hPYKGZXH+Ri4+2hSHq3cLufIATyn+9dRQTBvpD5Gg+05WAQAHaxcM8RkNHsPHYO+RYJqZqKLV0eOdjRLFbuzy/eP4+sSb+PrEm0gvvqtzrKy2mDt2NPHXh879Le477vgQn0jweW1fm12teXhW6+/XNnLXfXBc472CG9yx+Iyzbb5fR7m5uTX70HavAvUtXBqNBuPGjYOPjw9Xrk0Ujx07pjOrtiU8Hg8ff/wxAGDnzp16tWppxcTEAAD69u3bbDduVFQUJk6s31T+1KlT8PX1xciRI/HKK69g69atSE5O1vt+D2o8cSckJKTd12mOlZUVFixYAJZlsXHjRq688fdt6XbWJoLz5s2DpaUlV6593bZv397k8kAP0iblrc3IJqSnyS2uxtc7ErDj5D3U/TVZxUoswKJJffGPeSFwc7Q2coSGxbIs7uTF4+D1zdxQLK2owGn4f+M+wJQBT8BKZN6TdLpVoqhWq5GYmIiNGzfi73//O0aMGAErK6s2rbH2oJSUFLzxxhsYMGAApFIpbGxs0LdvX7zwwgs6479MkVwpQ5WsHFWy8oe2CWJZDXesTvnwZIFaeRV3fLDXCDwzehUcrF3BoOUBx42PWwjFD19XWcNd98FfLJVayR1TqOVt+VENoqCgoNmHdtwhy7JcV6g2wdAKCAjAyJEjoVardRKb1syYMQOjRo0Cy7L417/+pfd52mTU2dm5xXr79u3D//t//w9CoRBqtRqXLl3C119/jcWLFyMwMBB+fn54//33UVnZfPdIU0pKSrivHRya70YaNGhQk8n3l19+2eo9nn76aQDApk2buH8vp0+fRnp6Ovr27YuRI0fqFWt1dTV27twJ4OHXbfz48fDy8kJ5eTn27t3b6rWcnJwAQO8PA4R0dwqlGgfOpeKzbVeRltfwPhIR7IrVSyMwvL97i5PXzNX+a79g99UfcS3rAlKLbukcs7awhb2Vk5EiM6xulSjOnz8fAwcOxPLly/Htt9/i8uXLqKura/f1fvrpJwwaNAhffvklbt26hcrKStTU1ODevXv43//+h6FDh7Z7EkJXsBCKIRHbQSK2e6hFkGF43DHLJsY+WFlIuOOA/ivI93MbAhsLKSRiO1gJH/4UZSW05q774BuHgC/kjon4Xb8aP8uyzT60LWanTp1Ceno6rK2tuZnOjWknR7S0rEtTPv30UwDA8ePHcfLkSb3OKSoqAtBykgbUzzj+7rvvkJ2djZ9++gmLFy9GUFAQ+Pz67p+MjAy89957CAkJafM4SX0UFhY2mXxXV7c+U37EiBHo168fMjIyuOelPZNYduzYgZqaGvj5+XHjDLV4PB4WL14MQL/uZ+3zrX3+CenJbqWVYM3mOJy4kgXNX5NVXOwt8fe5g7F4chAkVt1vsopWP7eGIT9J+QlGjKRzdau9nh9cwNfBwQGOjo7t6l7bunUrnn32WQD1f0ieeOIJPPLIIxAIBLhw4QI2bdoEuVyOd999FxYWFnjzzTcN8jMY0vBeEzG818Qmj9lbOeHlCZ81e+4T4S88VKZdQf527pVmz/N37oe5Q59t9viMkGXNHgt0HYRA10HNHjcF2kRi9uzZsLF5OBGeP38+XnrpJaSkpCA6OhpRUVF6XTcyMhLTp0/HwYMH8a9//QuxsbGtfgLXdpPqO1PZxcUFzzzzDJ555hkA9a1sp06dwhdffIHz588jLS0NTzzxBOLi4vS6nqNjw84JLa1D+OAalH5+fsjIyNDrHkB9Qvjmm29iw4YNiIiIwN69e8Hn8x9qGWyJ9nV76qmnmnxely5dik8++QSnT59GWloa/P39m72Wtttan25qQrqrimo59pxJQUJywwcmAZ/BpAhfTBjqA6GgW7VDoaS6AFYiG1iKGrrP+7kNwSCv4QhyD0Mfl4FGjK5zdatXMiIiAv/617+wa9cu3L9/HyUlJVi5cmWbr1NUVIQXXqhPlHg8Hvbt24dt27bh6aefxpIlS/Djjz/izJkz3CD61atX4+7duy1dstsw9RXkO1NZWRn27dsHoP6DRFPb/Nnb23MJRFsmtQDAxx9/DB6PhytXrmDXrl2t1tcmamVl7ZtdbmNjgxkzZiA6Ohrjxo0DAFy5ckXvIRXBwcHc1505DGPx4sXg8/nYt28ffvjhB9TV1WHKlClwd3fX6/w7d+5w4wk/+uijJl+3fv36AdAdWtAcbVLcOFEmpKfQaFicvZaDjzbF6iSJgd52eGtxOB4d7tetksQaeSUO39iG76Pfw/mUP3SOMQyDmSHLEeg6qFt2rWt1n1cTwMqVK/HJJ59g7ty5LbYItObLL7/kxmu98MILmDFjxkN1hg8fjg8//BAAoFKp8P7777f7fubE1FeQ70zbtm1rUyvS7t272zTub8CAAVwr2erVq6FSqVqsrx2bqM+uIi3h8XhYsWIF972+H3o8PDy4BEvfJYHaw93dHVOmTEFdXR23fV57JrHoa+PGjdBoNM0e1z7frY0NJcRcsCyL6joFSirqUF2neGj8uFZ2YRXW7ojHrtPJkCnqe/BsLIVYPLkfXnx8MFzsjbeES2dRa9S4kX0JLKtBXPppVNR17P3WHHWrRNFQduzYwX39yiuvNFvvmWeegbV1fTP077//3qHxkObAHFaQ70zahOOll15CVVVVs4+Kigo4Ozujrq4Ov/768Izylrz//vuwsLBAcnJyq4s6a1v0Hlw6pj0ad6O3ZdFtbcv7nTt3uMkinUE7qUWhUMDJyanJD29NUSqV2LJlC4D6HXBaet2ys7MhEAi45Y+ao32+g4KCOvhTEWJctTIlzsRn44MNMXjrh4t475f6/3+wIQZn4rNRK6t/L5crVNh3NgVfbL+KjPyGvelHDHDD6qURiAh267YtaraW9gj3GweRQIzIgEebHNPf3VGi+IDbt29z46eCgoJabJmUSCTcQsc1NTXdfl01c1hBvrPEx8dz3atPPvkkbGxsmn3Y2tq2aW2+xnx8fLjk64MPPmh2+zqgYfHnwsJCpKenN1knMTFRr7UTN2/ezH3d3JqMTVmxYgW3deCzzz6LCxcu6H1uW0yfPh1vvPEGXnvtNXz99dcQCoV6nXfw4EEUFhZy44xbet08PT3xyCOPAGj+dZPL5bh+/ToA6D3+lBBTdCe9FG+vv4Q90SncgthaxRUy7IlOwdvrL+HIpTSs2RyHU1ez8ddcFbg5WOGleSFYOLEfrC31+100dWqNGvEZZ/Fb7LdgWd0ehcg+j+LFcR9hTOA0iAQPr+bR3VGi+ICbN29yX4eHh7dav3Gdxud2R+awgnxn0SYOvr6+GDZsWKv1tbuUxMXFITExsU33WrVqFaRSKfLz81ucWBIUFAQXFxcADWsqPujMmTPo1asXFixYgF27diEvL487JpPJcP78ecyYMYPbJm/u3Lnw9fXVO1axWIwDBw7A3d0d5eXlGDduHJcwKhQKrp5cLkdsbCxeeumldi36LRQK8fnnn+PLL7/EokWL9D5P+7pFRkbqNaZR+7odOHBAZ/kfrYSEBCgUCggEAowaNUrvOAgxJXfSS/H9/htQKpsfYgEACqUGf1zOQFlV/XJlQj4P00b5482nhiLAy64LIu06+xLW4/DNbUguvInbebrr2YqFVrC2kBgpMuOjRPEBjcdn6TPOsXGdnjChxdRXkO8MMpkM27dvBwC9t4uLiorikri2tio6ODjgn//8p151n3zySQD1Qx+aIhQKoVAosHPnTsyfPx8eHh6wtLSEg4MDLC0tMXr0aG584aRJk/Te87ix3r17Iz4+HpMnT4ZSqcRPP/2EyMhIiMVi2Nvbw8HBAVZWVhg2bBj+85//gGVZLFu2DH/729/afK+2yMnJwbFjxwDUL7Ktj1mzZnHP2datWx86rn2ep02bBomk5/7hIOarVqbE+kOJAAs0PRKxaX28pXhrSTgmR/hCwO9+7/Mh3g0f/LLLDL9MmDnrfq92B5WXl3NfaxfWbUnjmY+Nz22OXC5HZWWlzoOYtj179nCvrb77GfP5fK77eevWrTqta/p4+eWX9WoB0y7hdODAAdTU1DR5/Pr16/jss88wc+ZMBAQEgM/no6KiAhKJBMHBwViyZAmOHDmCY8eOtTv5cXNzw9GjR3H58mW8/PLLCAsLg5OTE6qrq6FUKuHj44MZM2bgyy+/RGZmJjZs2MBthddZNm7cCLVaDR6Pp3eC7+Dg0Gz3M8uy3AcG7fNOiLmJvV0AhVLTpiQRAAb1coKznWXrFc1Abnk6qmQVOmW9nftjeK+JWD7qn5jcf4GRIjNNDNvc9KZuYuPGjdwMyaVLl7a6Y8bf/vY3bhLBunXrdGaDNuX48eOYNGkSgPoWGW0LRnPee++9JmdIV1RUwNbWtsVzgfrWLe06b2JxzxsrQR42fvx4nD59Gps2bWrT2oKkbc6ePYuoqCj07t0bycnJ3WbwPr2n9Bwsy+KDDTEPjUnUh5NUjHeWDzPrf/eVdWU4dmsnkvLjEeozBo8N0n8YS3dSWVkJqVSqd95BLYpd7K233kJFRQX3yMrKMnZIxMytWbMGAPD55583u6wF6bhPPvkEQMNajISYmxqZsl1JIlA/waVW1vKSXaZOwBfifnH9HvUJWedRUl1g5IjMAyWKD2i8TIg+a+Y1XhJHn247CwsL2Nra6jwI6YgRI0Zg7ty5uHXrll4LdZO2i4mJwdGjRxEREYEFC6hbipgnuULdeqUWyBTmlSg++MHZSmSDEb0mwdrCFlP6L4CdFS2ar49utYWfIdjZ2XFfFxcXt1q/8czIxucS0pW++OIL9O/fH0pl91uayBQUFRXh3XffxezZs6k1kZgtCxG/Q+eLReaRMihUcsSmncS9ghtYNvIN8HgNP/eI3hMxvNcEiAT6rxfb05nHq96F+vbty32tz0LGjes0PpeQruTn54f33nvP2GF0W9OmTcO0adOMHQYhHSLg8yAW8bldVdrCSSqGldg8Uob9137B3fxrAIDr2ZcwxCeSO/bg0m6kddT1/ICBAxs29m5pDbum6gwYMKBTYiKEEEI6IiW7HJ9tvdKuJBEAooZ4mU1r+vBeEwEADBiU17beM0haZh4fD7pQcHAwfHx8kJmZiTt37iA9PR1+fn5N1q2ursa5c+cAAFZWVrRTAyGEEJMiV6px8Px9RF9r+0L3AMAAEAp5iAhyNWxgBsCyLFKLbsHRxg32Vg3L2fk4BGB8v9no6xYCJxs3I0bYPVCLYhMaD1Zfu3Zts/V++uknbu26GTNmwMqq++1IQgghxDylZJfj0y1xOkliLw8pFk4KBMPUJ4EtYf76z4rpA2AlNq2t+spri7Hl0lr8GvtfnEk68NDxUQFTKEk0EEoUm/D6669zM5i/++67Jne9iImJwdtvvw0AEAgEePfdd7s0RkIIIaQpCqUae86k4D+7rnHL4QgFPMyJ6o2X5odgRH8PPD9rEITCllMAoZCH52cPQpCvQ1eE3SaWQmsUVtUnwIm5sSisyjVyRN1Xt+p6TktLe2g3hRs3bnBfJyQkYPXq1TrHx48fj/Hjx+uUubi44L///S+WLVsGjUaD2bNn44knnsDEiRPB5/Nx4cIFbNq0iVs+5/3330e/fv066acihBBC9HM/pwJb/0xCUXnD0m29PGyxaFI/uNg39HoF+TngwxUjEHunANEJ2TrrKzpJxYga4oVhwW6wtDCNNEGtUYPfaPayhdASkX2m4mpGNMb1nQVnaj3sNN1qZ5YzZ85g3LhxbTrn3XffbXa26Pfff49XX3212fUU+Xw+Vq1a1eROK/pq6wrptIsCIcSQ6D2le1Ao1Th0MQ1n4rO57fmEfB6mjfLH2CFe4PGa72hmWRa1MhVkChXEIgGsxAKTmbhSq6jG+eQjSClMxN/GvA0Bv6ELXK1RAWB0EkjSurbmHabxUcFEPf/885gwYQJ++OEHHD16FFlZWdBoNPDw8MAjjzyCv/3tbxgyZIixwySEENKD3c+twNZjuq2I/u71rYiuDq2PnWcYBtaWQlhbmtY4RAA4fGMrkvITAADxmecQ4d/QA8jnUQrTFbrVszx27FiDb2HWp08ffPXVV/jqq68Mel1CCCGkIxQqNQ5fTMPpqw2tiAI+g2mjemFcK62I5iKyz1Qk5SdAwBNCqVYYO5weqVslioQQQkhPkJZbPxaxsKyhFdHP3RaLJvWFm4O1ESNrH5bVIDEnDm5SbzhLPLhyd6kPpg1ajACXAZCI7YwXYA9GiSIhhBBiJhQqNY5cTMep+CxoO9AEfAaPjfTH+FBvs2xFLK0pxK4rP6KwKhuBroOxIPz/6RxvvLMK6XqUKBJCCCFmID2vElv/TEJBaS1X5ucmwaJJ/eDmaH6tiFoSsR3qFNUAgHsF11FQmQNXW08jR0W0KFEkhBBCTJhSpcaRS+k4efWBVsQR/hgX5gU+z7yWRJarZLAQNMywF/JFGBM4DQlZ5zG+32xKEk0MJYqEEEKIiUrPr8S2Y0nIb9SK6OMqwVOT+8HdzFoRy2uLcebuQaQV38EL4z6AqFGyGOIzCkN8Ik1mWR7SwLw+hhBCDGL16tVgGAafffaZsUMh7fTbb7+BYRgsXrzY2KGQTqBUafD7+ftY+1s8lyQK+Aymj/LHq08MMbskEQBOJu3DzZzLqJZXICbtlM4xHsOjJNFEUaJIyF/KyspgaWkJhmHAMAySk5NbrL9x40aubmuP9PR0nXP9/Pz0Om/ZsmVtuk9TjwdlZ2dj7dq1cHZ2xosvvvjQ8bFjx4JhGIwdO7YjTyeA+n3TtXGsWrVKr3Maxx4UFNRq/bi4uIeeswe19BxaWlrCz88P8+fPxx9//NHsfdLT05s8XywWw8XFBcHBwXjiiSewdu1a5OTkNHud5gwbNoy75rp161qtP3/+fAQHB2Pbtm2Ij49v8/2I6crIr8Tn267geFwm19Xs7WKDfy4cikkRvmbX1awVFTgdDMODpdAalkLzS3R7KvP810aMpjjhQ9zdIEZF8mad8op7m3B3gxjFCR8aKbKO27Ztm84uPL/88ove5zo5OcHV1bXZB5/f9M4BYrG4xfOkUiksLS2bPc776w9GS9d50KpVq1BXV4d//vOfsLbuvDfrkpIS7N+/n/t+06ZNUKvVbbpGUlISLl261GKdtrxOgO5r5eLiApVKhYyMDOzatQtTp07F008/3eo1bG1tuWtIJBKUl5fjzp072LFjB1577TX4+vpi0aJFKC4u1iumxMRExMbGtuln4vF4ePvtt8GyLF5//XW97kNMm1KlwcELuq2IfB6DaaP88dqToXB3Mo/kSqVWIub+CeSWp+uUO9m4YW7Ys3hx/BoM9YsyTnCk7VhiVBUVFSwAtqKiQq/6dXV17O3bt9m6urpOjuxhRfEfsHfWgb2zDmzSL2JWVnqLZVmWlZUmskk/W3DHiuI/6PLYDCEkJIQFwP79739nAbDu7u6sSqVqtv6GDRtYACwANi0trU338vX1ZQGwS5cu7VDMbb1OdnY2y+fzWZFIxJaUlDRZJyoqigXARkVFdSi2r7/+mgXATp06le3duzcLgD18+HCr52mfUz8/PxYA+8wzzzRbt66ujrWzs2MZhmnxuWjptVKr1ey1a9fYiRMncnW2b9/+0DXS0tK44xs2bHjoeG5uLrtnzx720Ucf5ep5eHjo9W/j5ZdfZgGwy5YtYyUSCQuAvXXrVqvnKZVK1snJiQXAxsXFtVq/KcZ8TyENMvIr2TWbYtkX157mHp9tjWNziqqMHFnbFFXlsd+c+Bf7wcG/sZsvfsVqNBpjh0Qe0Na8g1oUiV6KEz5E8dV3uO9ZjRI5J2ZDVVeEnBNzwLKqhrpX3zG7lsX4+Hhcu3YNdnZ2+Pzzz+Hv74+8vDwcOXLE2KEZ1Lp166BWqzF16lQ4ODh06r1+/vlnAMCSJUu4cXTaMn0sWbIEDMNgx44dqK2tbbLO3r17UV5ejqioKPj5+bUrTh6Ph8GDB2Pfvn2QSqUAoNMSqi93d3fMmTMHR44cwY4dOyAUCpGbm4vHHnsMKpWq2fMUCgW2bt0KAHjuuefw+OOPA9DvuRIIBFiwYAEA4Mcff2xzzMT4lCoNDl24j69+vYq8khoA9a2Ij430w2tPhMLDycbIEbaNvZUzeEx9D0p6yV0UVrV9GAYxLZQoklY9mCQCAFg1FJUpSNvTH4rKFIDV7VI0t2RR+0d5wYIFEIvFWLJkCYC2d2uaMpZluZ9z4cKFnXqvuLg43Lx5E1KpFDNnzuSSvoMHD6KoqEiva/j7+yMqKgqVlZXYs2dPk3W0r8/y5cs7HLO1tTUCAgIAANXV1R261vz58/Hxxx8DAG7fvo1NmzY1W/fAgQMoLi5G3759MWzYMCxduhQAsHXrViiVylbvpX0tf/311w7HTbpWVkEVvth+FcdiM6H5ayyil4sN3lgYhinD/MDnm/6f6CpZhc73fB4fY/vORIDzADwzejVcbb2MFBkxFNP/V0iMruTamqYPsBqo5aUAq2nmvI87MSrDkclk2L59OwBwCaI2sTl06BAKCgqMGZ7BJCYmIjs7GwAwevToTr2XNiGdP38+xGIx/P39MXr0aCiVSmzZskXv62gTwA0bNjx0LCMjA6dOnYJEIsHcuXM7HHNtbS1SUlIAAH379u3w9V588UU4OTkBQIuJYuOWVwCIioqCr68vCgsLcfDgwVbvEx4eDrFYjJqaGpw7d67DcZPOp1JrcPhiGr5s1IrI4zGYOsIPrz8RCk9n029FzK/Mwq8x/8UP0e+hTlGjc6y/x1A8OezvcJN6Gyk6YkiUKJJWuUX+BIYvBpgmJmSwTUxOYARg+GK4RZpHV9iePXtQXl6OgIAAjBw5EgDQq1cvREZGQqVSYfPmza1cwTycPXsWAODt7Q03N7dOu09tbS1+/fVXAA3JDwCupawtrbRz586FRCLBmTNnkJaWpnNs48aNYFkWCxYsgJWVVbvjZVkWN2/exOOPP46KigpYWlrihRdeaPf1tMRiMcaPHw8AiImJ0ZkopZWVlYXjx4+DYRg89dRTAOpnfWufN326n4VCIUJDQwEA0dHRHY6bdK6swvpWxKMxGQ2tiM71rYiPDjePVkQAiL1/EilFiZApa3Ex9ZjOMVrmpnuhBbe7sdKba1F6c22r9cROofCa9LtOWfafMyArblhygye0rW89bA3D4+oXxa1EUdzKZqt6TToAsVMY93115iHkn3/uoXoOA1+Fw8BXW793Oz3YoqO1ZMkSnDt3Dr/88gveeOONFq8RHh7e7MzmjRs3YsqUKU0e27FjB44ePdrksQEDBuDEiROtha+3mJgYAMDgwYMNds2m7N69G5WVlejduzciIxv2aJ03bx5efPFF3Lp1CzExMRg2bFir17KyssKCBQuwfv16bNy4Ee+//z6A+uRu48aNANre7fzga1VaWgqlUgmxWIxZs2bh/fffR+/evdt0zeYMHjwYO3fuhEKhQHZ2Nte1rbVhwwZoNBqMHz8ePj4+XPmSJUvw4Ycf4tixY8jNzYWHh0eL9xkyZAguXrzY6gxxYjwqtQbHYjLwZ1wmNH9liDweg8kRvpgc4WP0BDGrNBXHb+/CxOB58HZo/d//mMDpSMyNg42FLVyoe7lbo0SxG1MrKqGqbX0gsUr2cPeASlak17k6GD74Inuo5cVQywpbrc6qFTrfa1R1Td5TrahsWxxtcP/+fZw5c6bJhYvnz5+Pf/zjH0hKSsLFixe51samtLQMSlMtSY2PNXfc0K1+ubm5AABnZ2eDXvdB2sT7wedTIpFg9uzZ2L59O37++We9EkUAePrpp7F+/Xps2rQJ7733HhiGwenTp5Geno6+ffu2+Lo0pbnXSi6Xo7y8HLm5uRg0aFCbrtmcxhOGSkt1P2ixLMt1qT/4IUXbun3x4kVs3LgRK1c2/4ELANfFrX2NiWnJLqrG1mN3kFPU0EXr4WSNxZP7wctFYsTIGsSln0JOeRri0k/rJIoyZR0upR6Dv1MQ/JwahmTYWTli0bCX4GnnDwFfaIyQSRcxjzZu0i58kS0EVp6tP8QPJw4CsbNOHb7YBWBa+VzBqqFWlAKMAHyxS6v3ZfgindN5Assm6/FFtoZ8WnRs2LABLMti9OjRD82atbW1xaxZswC03gWYlpYGlmWbfGiv0ZSlS5c2e961a9c69sM9QDuJpDNnO6ekpODcuXPN7hii7X7+7bffmp3J/KARI0agX79+yMjIwMmTJwF0bBLLg6+VXC7HnTt38MYbb+Ds2bN47LHH8L///a/N122rU6dOIT09HdbW1txM58a0z1VT4zMfpH1N9Z0oRLqGWq3BkUvp+GL7VS5J5PEYTBnmizcWhplMklirqMadvPoepDt5V1GrqJ8UVVydj29PrcL5lD9wMmkvWO3q33/xdQykJLEHoBbFbqwjXbaNu6Ir7m1C/oXnUL80XCtYDcAw0Cgr4TbqB0gDl+p9TxufaQhYmN2OaNtHo9Fw3ZcPtuhoLV26FL/++it27tyJb775BjY2pj/IvDnalksLC4tOu8cvv/wClmURGRmJXr16PXR8woQJ8PT0RE5ODnbt2sUlQ61Zvnw53nzzTWzYsAERERHYu3cv+Hx+s69bW4hEIvTr1w+fffYZVCoV1q5di5deegmTJ0/ucBd041ZER0dHnWPaDx+zZ89u8t/V/Pnz8dJLLyElJQXR0dGIimp+gWJLS0sALbdek66VU1SNrX8mIbuwYSa6h5M1nprcD94mkiBqXc+6xCWBLMviRvYlDO81EQ7WLpCI7VCnrEF+RRYKqrLhZksTVHoaalEkrcq/8CxYtayZiStNT3Bh1bK/kkvTdezYMW4W8IoVK5rcnk07trC6uho7d+40Zrgdpk1UysrKOuX6arWam917/vz5Jp9PPp/PbW/XljUVFy9eDD6fj3379uGHH35AXV0dpkyZAnd3d4P+DCtWrAAAqFQq7Nq1q8PXu379OoD65NzT05MrLysrw759+wDUL4PT1HNlb2/PJX6tPVfahPTBZJR0PbVag6OX61sRtUkijwHXimjsJLGyrgx5FZk6jysZZ8D+1RDAgkVc+hnkVWSioDIbId6jEOA8EEtGvkZJYg9FLYqkVY4hqx5eRxEAGB74Fg5Qy0uaXCLHMaTlcVXG1pZERVtfn+3dTJV2bOKDY+UM5Y8//mjTGLlz584hOTkZffr0abWuu7s7pkyZgsOHD+Ptt98GYJi1Ex/k6+vLff3gLOu2kslkOHXqFABg+PDhEIvF3LEHt4tsze7du/Htt9/C1rbpYRja17Szx5+SluUWV2PrsSRkNWpFdHesb0X0cTWNVsS9CeuRVZrSYp3y2mKsP6e7LJpCLcPSkbRVZE9ELYqkVU5D3oZT2Ae6hQwfIts+8H/8FkS2AQ+1LDqFfQCnIW93YZRtU1RUhN9/r+9e3717N6qqqpp9aPfgvXjxIu7evWvMsDskODgYQP0Ens7QuCu1peezqqqKW86lLUvlaJN0hUIBJycnzJgxw+A/g7aFGUCH98H+9ttvuYkzy5Yt0zmmfa5eeumlFp+niooKODs7o66ujltyqCnapDYoKKhDMZP2UWvqZzR/vu0qlyTyGGByhA/eWBhmMkkiAAzxiQSf17Y2Ij5PgBCfUZ0UESlO+BB3N4hRkay7FFvFvU24u0Fs9M0rKFEkenkwWWR4QnhO2AuBpTM8J+wDw2sY0GzqSSIAbNmyBUqlElKpFNOnT4eNjU2zj/DwcPTr1w9A21shTcmYMWMA1HeHyuVyg167oKAAhw4dAlC/u01Lz6eNjQ3mzZsHoH4harW6iSENTZg+fTreeOMNvPbaa/j6668hFBp+EL124XUAGDp0aLuvs3PnTm6m8oABA7g1EoGG7SIB4Mknn2zxebK1tcWcOXMAtPxvT7v0UUvjGEnnyC2uxle/xuPQxTSo/1r2xt3RCq89EYppo3pBKDCtP7ODvUbgmdGr4GDtCgYtr3fIgIGjtSueGb0Kg71GdFGEPYt25zNWLUf++WchL7sNAJCX3UL++WfBquVG3+nMtP4FE5OmTRa1i2lb2Ne3UFnYB8Nt1A9g+GKzSBKBhj+6M2fOhEgkaqU2uMRm8+bNLe7ba8pGjRoFgUAAhUKh14xqpVKJ4uLiFh81NfUzObXPi6WlJaZNm9bqtefPnw8AbdpPWygU4vPPP8eXX36JRYsW6XWOvsrKyvD1119z2+75+flxCZq+8vPzsXfvXjz22GNYsGABlEolPD09cejQIQgEDS042n97vr6+ei0RpH2u4uLikJiY2OR9MzMzAVCi2JXUGg2OxWbgi+0NrYgMA0wM98EbC4fCx63zVmvoCJZlIRHb45nRqxDkEdZi3WCPMDwzZjWcJS2v40na58HtcVmNEjknZkNVV4ScE3PAsg1/a4yZLFKiSNrEacjb6Lu8DtI+urNNpYFL0Xd5nVkkiZcvX8bt2/Wf2rQJYGu09QoKCnD48OFOi60z2dra4rHHHgMArtu9JRcvXoSzs3OLj1WrVgFo6EKeOnWqXl22vXr1alf3syGEh4fDzc2Nezg6OsLR0RGvvPIKlEolfHx8cOjQIZ0xhQ966aWXuPNdXFxgYWEBd3d3PP744zhy5Aj4fD4WL16MGzdu6Ix7bLxdpL7bDkZFRcHFxQVA062K2tcyJCSEup67SF5JDdb+loBDF9KgUte3Iro5WOHVJ0IxI9L0WhG1ahXV2H31J2y9vBZ8Hh++DoEt1vd1DISQ3/oHadJ2DyaJAABWDUVlCtL29IeiMuWhCaTGShZN818zIZ1I+8dWKpVi0qRJep0zcOBA7o+wOXc/P/vsswDqu1gfXBOtvS5cuICkpCQADa1f+tDW7er9tIuLi1FQUMA9Kisr4ejoiLFjx2Lt2rW4desW+vfv3+I1KisrufMrKipga2uLoKAgLFiwAGvXrkVmZiY2b9780JqV2u0iAf2fKz6fz7Vubt26FQqF7kL127ZtA9Dw2pLOo9Zo8GdsBj7fdgWZBVUA6lsRJwz1xj8XhcHPRFsRtfZc/QlJ+fHIq8jE2XuHkFeRAR7TdBrAY3jIK8/s4gh7jpJra5o+wGrqd0FrYoJo/Xkfd2JUTWNYQ/21IO1SWVkJqVTK/bFpjUwmQ1paGvz9/Vts8SCkKRqNBoGBgUhNTUV0dDQ3bpGYp/T0dPTq1QsSiQTZ2dmQSNo+aYLeU/STV1KDbX8mISO/iitzdbDCU5P6wc/dtBNErbzyDPxy4VNYCCzx2KCnEH33IIqqc8FjeGAYHob6RuFKRjQ0rAYsq4GzjQeeG/uuscPuliqSN9ePQdQom1567kGMAAxPALfIHx/q0WurtuYdtDwOIT0Ij8fDhx9+iIULF+LTTz+lRNHMffbZZ2BZFm+99Va7kkTSOrVGg1NXs3HkUkM3M8MAj4R5Y+oIPwgFTe/xbgpYlgXDNExYcbfzxawhT8PHoQ8shdbYE78OAGBv5Yx5Q5+Ds8QDQ3wisfPKDyitKUBxTT5UaiXtvtIJpH2WQOw0FDknZv/Vzdx0CyIAgOFBZNsbnhP2cnMDuhK1KBoZtSiSrsayLIYPH47Y2FjExMQgIiLC2CGRdsjKykJAQADc3Nxw9+7ddr8f0HtK8/JLa7DtWBLSG7Uiuthb4qnJ/eDvLjViZC3TsBpcTD2G8ppiTBv88FaaAFCnqMGWy2vhZuuDRwc+qTMWUaGS42jir8ivzMaSEa9CLLTqqtB7HHl5EtL3Danf1KIpDB98Cwf4z70NgdjJIPekFkVCSIsYhsGPP/6I/fv3097AZiwjIwNvvfUWxo0bRwmegWk0LE7FZ+HwxUatiADGh3lj6kg/iEy4FREAdsb9D8mFNwEAvZyDEdzE7GZLkTWeGb0KTBNjFEUCC8wIWQaW1TR5nHQcq1Gi6Mq7KL3xGYAWWhNZNdTyEmQejDRaiyIlioT0QCEhIQgJCTF2GKQDIiMjERkZaewwup2C0lps+zMJaXmVXJmLvSUWTeqHXh6m24rYWLDH0L8SRQaltYXN1mstCaQksXPU5JxAbvRSqGv13MmK1UBRmYL0/WFwG/UDpIFLOzfAB1CiSAghpMfTaFicTsjG4QtpUKrrW3gYAGNDvTBtlL/JtyI2NtBzGPIrMtHPPRQ+DgHGDof8RVGZisKY11CdcaDligz/4QkurBqsWo38C89RokgIIYR0pcKyWmw9ptuK6Gxniacm9UMvT9NuRUwtuo3KulIM8WloXWYYBpP6679UFekaJdfW6JEk8sC3cIBaXtLkBBfHkJWdFF3zKFEkhBDSI2k0LM5cy8ah8020Io70h0houq2ILMviz9s7EZt2CnyeAB52/nC19TR2WKQFzkPXoCptFxiBDVwiPoOiKh0l8Y2WH2L4ENkGwGfaOWQeioSiMlWnZdFYO59RokgIIaTHKSyrH4t4P1e3FXHRpL7o7WlnvMD0xDAMt1i2WqPCtczzmDxggZGjIlp1RVegqs2DxHc6VyawcofXpEOwcAwFX1S/nBXDMNwOLQxPCM8JeyGwdIbnhH1I3x8GVl2fKBpze1xKFM0UrWpECDGEnvZeomFZRCdk4+CFNChVDa2IUUM8MX1UL5NuRXzQuL6zkFmagkGewzHUb6yxwyEAVLX5KLqyEhX3NoIvdoSVWzL4FnbccSt33f3YtclfybWP4Rb5Izer2cI+GG6jfkD+hefgGLLSqNvj0jqKRtbW9YwUCgVSU1Ph7e0NGxubLoiQENKdVVdXIysrC71794ZI1L339S0qr8W2P+8iNaeCK3OSirFoUj8EeNkZLzA9lNcWo0ZeBU97f51yWsLGNLBqBUpv/QclCR9Ao2xYd9Mp7EM4DVltxMgeRusodnNCoRBCoRDV1dWUKBJCOqyqqop7X+muNCyLs9dy8Pv5+1wrIgBEhXhiemQvWJhwKyLLsriRcxlHE3+DhUCMZ8e8A0uRNXeckkTjq848jILLr0BZmcyV8URSOIW+B/vgF4wXmIFQomhmGIaBRCJBeXk5pFIpLC0tjR0SIcRM1dXVobKyEnZ2djpbvXUnReV12P5nElIeaEVcOKkf+ph4K2I9FjezY6BQyaBQyRB973dMGfCksYMiAOTld1F4+RXUZP/RqJSBtO8KOA9dA4Gls9FiMyRKFM2Qk5MT6urqkJmZCVtbW0gkEvD5/G77Rk8IMRyWZaFWq1FVVYXKykpYWFjAyckwW4OZEg3L4txfrYiKRq2Iowd7YGZkL1iIzOPPH8PwMGPwUvx49gMEug7GuL6zjB0SAVCVthc5pxYArIors3SNhOuI/0DsNMSIkRkejVE0sraOFdBSq9UoLi5GVVUVlEplJ0ZICOmOhEIhJBIJnJycwOebbtdrexSX12Hb8SSkZDe0IjrYirFoUl8EetsbMbLWKdUKyJV1sBHrrt9YJSuHRGxnnKDIQ1SyYtzf2QcaRTkE1l5wifgCkl4LzKLBhsYo9hB8Ph+urq5wcXGBUqmERtPCXpGEENIIj8eDUCg0iz9qbaFhWZy/nosD51OhUJpfK2JeRSb2J/wCS6EVlox8nVv+BgAliUamqivS6UoWiJ3gHP4pVLU5cBz0JnhC6xbONm+m/VtDWsUwTLefqUgIIa0prqjD9uN3kZxVzpU52Fpg4cR+6Otj2q2IAKBhNdgXvx4lNQUAgEupf2JUwBQjR0WUNTkoin0T1VmH0WvePZ1k0T7oWSNG1nUoUSSEEGK2NCyLCzdysf+cbiti5CAPzBzdC2ITb0XU4jE8TBu8BJsvfglXWy8Eug4ydkg9mkYlQ+nNr1By/WOwqloAQNGVVXAf/ZORI+t65vEbRAghhDyg5K9WxHuNWhHtJRZYNMn0WxFZloWG1YDPaxgf6uMQgCcj/g4/p77g8+jPszGwLIvqjP0ojHkNyqo0rpxn4QCxU6gRIzMe+pdICCHErLAsiws387D/bCrkyoa9cEcNdMfM0b1haWHaf9pqFdU4cnMbrEQSTB24UOdYb5f+RoqKyMtuoeDSS6jNPdlQyPBhF/Q8nEPfB1/sYLzgjMi0f5sIIYSQRkorZdh+/C7uZpZxZfYSCyyc2Bf9fE3/D7lGo8aGC5+htKYQANDHZSD6uA40clQ9m1pRgeIrb6Pszv8AtuGDh5XHeLgO/wYWDgOMGJ3x6ZUoqtVqXLx4Ebm5uXBzc8PIkSNbXMX/wIEDuH79Ot555x2DBUoIIaTnYlkWF2/mYf+5VMgUDX/MRw5wx6wxpt+KqMXj8TG81wQcubkdlkJraFhascIUVN7fwSWJQhs/uAz7CjZ+s7vdygDt0eo6ijExMXjyySeRkZHBlbm4uGDNmjV4+umnmzxn+fLl2Lx5M9RqdZPHSYP2rqNICCE9RWmlDL8ev4ukRq2Idjb1rYhBfqbfivgglmVxNvkQhnhHwtbStMdS9hTld39BwaW/w3HwSjgMfA08gdjYIXUag66jmJmZicmTJ3MXDQwMRHp6OgoKCvDMM8/g+PHj2Lx5c7feI5QQQojhsSyLGpkScoUaFiI+rMUPr+vIsiwuJeZh31ndVsQRA9wwe0yAybcialgNLqX+CSuRDYb4RHLlDMMgKnC6ESPruZRVGSi6uhrO4Z9CaO3JlUsDl8HaawqE1h5GjM40tfhb9vnnn6OyshLLly/Hd999B7FYDI1Gg82bN+P111/Hzp07UVpaiv3799Oew4QQQlpVK1Mi9nYBoq9lo7hCxpU7ScWICvFCRLArrMRClFXVtyLeyWjciijCExP6or+/ozFCbxOVWoltMd8gszQZQr4IPg594GjjauyweiyNqhYl1z9D6Y3Pwarr/915jN3CHWcYHiWJzWgxUTx27Bg8PT3x/fffc4s683g8LFu2DGPHjsXMmTNx/PhxTJw4EYcPH4ZUKm3pcoQQQnqwO+mlWH8oUWe9Q63iChn2RKfg4MX7GDnAA5dv5em0Ig7v74bZY3rDSmwePVgCvhDOEndkliZDqVYio+QuJYpGwLIsqu7vRGHsG1DVZHHlNdl/Qi0r7bEzmduixUQxOzsbU6dObXLnDz8/P5w/fx7Tp0/H2bNnMX78ePz5559wdDT9T3qEEEK61p30Uny//wbQ4qh4QKHU4ExCNve91FqEJyeaRyvigyYEzUVZbTFGB0yFj2MfY4fT48iKE1Bw+SXU5Z9rKGQEsO//DziFvgO+iBq39NFiotjaRvESiQTHjh3DnDlz8Mcff2DMmDE4ceKEQQMkhBBi3mplSqw/lAiwreaJOkL7OmPB+ECzaEW8X3QbIoEFvOx7c2UigQUWDXvJiFH1TKq6IhRfXY3ypHVo/C/O2msKXIb/GxZ2/YwXnBlqMVHs3bs3rl692uIFLCwscODAASxatAi7du3C6NGj4evra9AgCSGEmK/Y2wVNdje3xt9davJJokqtxMmkvYhNOwU7Kyf8bfRqWAhpzL6xsCyLrCOPQF52kysT2vaB6/B/w9p7Ki130w68lg5GRUUhKysLsbGxLV5EIBDgt99+w/Lly3H//n2cOXPGkDESQggxUyzLIvpadusVmxCdkI1WVnAzOh6Pj7zy+uXjymuLkZB13sgR9WwMw8AxZCUAgCeUwDnic/R6PBE2Po9RkthOLSaK06dPB8uy+Oqrr1q9EMMw+Pnnn/Hyyy+b/C82IYSQrlEjU+rMbm6L4goZamUqA0dkWDyGh5lDnoaVSILJ/RdgmP8jxg6pR1FUpkJZnalTJum1AM5DP0aveffgOOgNMPyH51kQ/bXY9Txu3DgcP34cPF6L+aSOtWvXYuzYsSgrK2u9MiGEkG5NrujYxgsyhQrWlqbT/VxeWwI+jw+J2I4rs7dywt/Hr4FIYGG8wHoYjbIaxdfWoOzmWlh7PwaviXu5Y/Wtim8ZMbrupcVEUSAQ4JFH2v7paMaMGe0OiBBCSPdhIWp5UmRrxCLTWFSbZVnczInB0cRf4Wnnj4XD/gGGaWhEoSSxa7CsBpUp21AU9yZUtXkAgOqMfajJPQVrj/FGjq570r+pkBBCCGkja7EQtlbt6/pzkophJTaNRFGhluPUnX2Qq2S4X3wHCZk0FrGr1RXFIePgKORFL+GSRIYnguPgtyB2CjdydN0XJYqEEEI6RZ1che3H76KyVtGu86OGeJnMBAQLgRgzQpYBAAZ5DUewByUmXUVVm4+86OXIOBABWeFlrtzGdyb8596Gc/jH4IskRoywezONj2qEEEK6lbuZZdj2ZxLKquRtPpcBIBTyEBFkvJ1MlGoFGDAQ8BvGR/ZyDsIzY1bDzdbbaHH1NOX3NqLw0j+gUVZxZSK7ILgO/wbWXhONGFnPYdBEMSYmBkePHkVeXh4sLCzg4+OD/v37IzQ0FC4uLoa8FSGEEBOkUKrx+/n7iL6Ww5VZCPkYMcCtvqyVRbeZv/6zYvoAo62hmF+RhX0JPyPAZQAmBs/VOUZJYtfiWzhwSSJPJIVT6PuwD/5/YHimM8GpuzNIoqjRaLB8+XJs3bq12Tru7u4IDQ3VeXh5eRni9oQQQkxAWm4FthxLQlF5HVfWx8sOiyb1haPUEsF+js3u9awlFPKwYvoABPkaZw/eOkUNNl36EgqVDMXV+ejjMhB+Tn2NEktPxLIanUlCNj7TYe31KIQ2PnAK+xACS2cjRtczMawBFj1cu3YtXn/99dZv9sBYEycnJwwZMgRhYWFYs2ZNR8MwS5WVlZBKpaioqICtra2xwyGEkDZTqjQ4cikNJ69mQfsXRcjnYcboXhgT4gleo/f+WpkSsXcKEJ2QrbO+opNUjKghXhgW7AZLC+OOirqUehwn7uyGq603Zg95Gs4SD6PG0xOoFRUojn8fiopkeE36XSdfYDUqMDwaKWcobc07DJIoDho0CImJiWAYBsuXL8fSpUvh6OiI9PR03Lx5EwkJCYiPj0dqamqTi3EzDAO1umNrbZkrShQJIeYsq7AKW44mIa+khivzc7fFU5P6wdXBqtnzWJZFrUwFmUIFsUgAK7HAKBNXtH+TdBITVoP4zPMI8R4JPiUonYrVqFFxbwOKrqyEWlYEAPCc+DskvtONHFn31da8wyC/ASkpKWAYBjNnzsT69eu58uDgYEydOpX7vrq6GteuXeMSx4SEBNy+fbvHJomEEGKu1GoN/ozLxNGYDGg09ckWn8dg6gg/PDLUG/xWNmpgGAbWlkKjLqZdp6jB4ZvbEOg6CIO8hjeKjYcw3zFGi6unqM2/gIJL/4C8JJ4rY/hiqGqyjBgVeZBBEkWJRAK5XI7p01v+BGBjY4PIyEhERkZyZQqFAomJiYYIgxBCSBfIK6nB1mNJyCxomInq5WyDpyb3g6ezjREj01+NvArrzn6EKnk57hfdgo9DH9hZORo7rB5BWZONotg3UZm6Xadc4j8PLhFfQCjxNVJkpCkGSRT79OmD4uJiiERtX1RVJBIhNDTUEGEQQgjpRBoNi9MJ2Th04T5U6vpWRB4DTIrwxeRhvhDwzWdpXmsLCfyc+uFmzmUwDA9ltUWUKHYyjUqG0ptfoeT6x2BVtVy5hcMguAz/BtYeY40XHGmWQRLF+fPn4+LFi4iNjcWiRYsMcUlCCCEmpKi8DluPJeF+bgVX5upghacm94Ofm3mOr54y4AkwDINxfWfC1tLe2OF0e3WFl1F8dTX3Pc/CAc5hH8Gu3zM0WcWEGWQyS2VlJfr164fa2lokJyfD2Zmmr+uLJrMQQkwZy7I4fyMX+8+mQqGqX9aGATA21AvTRvlDJOjYXs5dQcNqcDn1OPyd+sHdjro1jSn7+GxUZx6EXdDzcA59H3yxcZZB6smMMusZAP78809MnToVI0eOxB9//AFra2tDXLbbo0SREGKqyqpk2P7nXSRllnFljrZiPDW5HwK87IwXWBvUKqqx68oPyCxNhqONG54ZvQpCfvv2nib6U8tKUZG8CfYDXtaZUa6syoBGWQULhwFGjK5na2veYbABJZMmTcJvv/2GuLg4REZG4sqVK4a6NCGEkC7EsixibuXj481xOkli5CAPvLV4qNkkiUD9Hs0Kdf02giXVBbhfdMfIEXVvrEaFstvf4/6uQBTGvIqq+zt1jgslvpQkmhmDDQqQy+XIzc2Fl5cXrl+/jmHDhmHEiBF49NFHERERgbCwMDg4UBMzIYSYssoaBX47eRc3U0u4MjsbERZO7IcgP/N7D+fzBJg95P+w68oPmDpwIXwdA40dUrdVk3sGhZdfgrz0BldWnPA+JL3mG2WNTGIYBul6rqqqwoQJE3RaEVmWfegfhre3N7d9X1hYGEJDQ+HqarxN300BdT0TQkxFwr1C7Dh5DzUyFVcWHuSKuWMDjLbvclulFd+Bi8QL1hYSnfIHt4YjhqOsykBh7OuoStutU27bexGcIz6D0NrTSJGRphhlwe0vvvgCcXFxYBiGSxDFYjFkMplOvczMTGRlZeHAgQNcmZubG8LCwvD7778bIhRCCCFtVCNTYtepZFy9W8iV2VgK8cSEQAwOMI/JiUq1AqeS9iE27RQCXQdj/tDndRorKEk0PI2qFiXXP0XpjS/Aqhv+3oudwuAy4j+wch1pxOiIoRgkUdyzZw8AgM/n45tvvsGSJUtgbW2N4uJiXL9+HVevXkV8fHyT2/jl5eXh8OHDhgiDEEJIGyXeL8GvJ+6iskbBlQ0OcMKCRwIhsTKfSR9ylQyJOXEAgHsF15FceAOBroONHFX3pVZUIG3PQJ1dVPhiFziHfwxp4HJKzLsRg3Q9W1tbQyaT4fnnn8e3337bYt2qqipuCz/t4+7du1AqlR0NwyxR1zMhxBjq5CrsO5uCS4n5XJmlhQDzx/dBWF8XsxxTdjf/OvbGr8MjQXMQ7jeWkpVOlnt6Uf3uKowA9v3/AafQd8AXSY0dFmmFUbqe7ezskJ+fj5EjW29mlkgkGDNmDMaMadhHs66uzhBhEEII0cPdzDJs+zMJZVVyrizYzwELJ/aF1MbCiJHpr7KuDNYWtuDzGtZx7Os2GC+OXwOJmJIVfRQnfIiSa2vgFvkTpH2WcOUV9zYh/8KzcAxZBachbwMAVLJi8C0cdJJv54jPoFHVwTn8Y1jY9evy+EnXMEiiOGjQIOTn5z80JlFflpaWhgiDEEJICxRKNX4/fx/R13K4MgshH3OiemPEAHezaEVkWRY3c2JwNPFXRPg/grF9Z+gcpyRRP8UJH6L46jsAgPzzz0LsNBQW9sGQl91C/vlnwWrkKL76DlhWDb7IDsXx78Fl2FrY9X2au4bQ2gteE/ca60cgXcQg7fKLFi0Cy7I4efKkIS5HCCHEwNJyK/Dp1is6SWIfLzu8tXgoRg70MIskEQBKawrx+/VNkKtkOJ98BNll940dktlpnCQCAKtRIufEbKjqipBzYg5YtmHWe0n8+yi8/Ao0igoUxb0FtaLSGCETIzJIorhw4UKEhoZi165duHHjRusnEEII6RJKlQa/n7+Pf+9MQFF5/TAfIZ+Hx6MC8OLcwXCUmlePjqONK8b0mQYAGOA5DE427kaOyLw8mCQCAFg1FJUpSNvTH4rKFIBVN3mujc9jgKZnzifoyQwymUWj0SA1NRVjx46FhYUFTp48CX9/f0PE1+3RZBZCSGfJKqzClqNJyCup4cr83CR4anIQXB2sjBiZ/tQatc44RADQaNS4X3wHAS60w0db3d0gBquWN32Q4TebJDI8Efo+3cx5xKwYZQs/GxsbLFy4EL1790Z6ejqGDh2KH374AXI5/aMihJCuplZrcPRyOr78NZ5LEvk8BtNH+ePlBUPMJknMr8zCunMf4U5evE45j8enJLGd3CJ/AsMX1yeFD2oqSWR4YPhiuI1e1/nBEZNkkBZFHo+nM75Fu+i2ra0txo4dy23hFxoaCicnp47erluhFkVCiCHlldRg67EkZBZUcWWeztZYPDkIns42RozsYVmlqTh+excmBs+Dt0NvnWOFVblYd/YjaFg1LIXWeDbqXZqoYiDystvIOTH7r25mTfMVGR5Etn3gOWEvLOyDuy5A0qmMsjzOyJEjcePGDVRXV3NlLMuioqICv//+u86uK56enjpb+IWGhsLdncaYEEJIR2g0LM4kZOPghftQqes///MYYGKEL6YM84WAb3prCsaln0JOeRri0k8/lCg627gj0HUQkvITYGtpD4VKBoASRUOwsA+Gz7TzSNvTH2p5aTMtiXzwLRzgM/08BGJq4OnJDNKiqJWcnIyEhASdR1FR0cM3fWB2naurK3Jzcw0VhlmhFkVCSEcVlddh259JSM2p4MpcHazw1OR+8HMzzfeVWkU1/n38DWhYDXgMD69M/AJWIpuH6sSln8ao3lMg4JvHXtOmTqOWoyhuJSpTt0EtK6IWxR6orXmHQRPFpuTm5j6UPKanp+sGwTBQq5seQNvdUaJICGkvlmVx4UYu9p1LhUJZ/wefATA21AvTRvlDJGhiHJqJuJR6HCfv7AELFgADN1tvzByyHC4SD2OH1i2xLIuarMPIO/t/UMsKWz9Bi+GD4QnhNuoHSAOXdl6ApMuYXKLYlPLycly7dk0nebx582ZXh2ESKFEkhLRHWZUM24/fRVJGGVfmaCvGosn90MfLzniBNaGyrgw1iiqdst1Xf0R5bbFOmYO1K2aFLAOPVz8qylokga2lfZfF2V3Jy5NQePll1GQfa7liS7Oe+WL0XU67qHUHZpEokgaUKBJC2oJlWcTeKcCeM8mokzf8UR810B2zxvSGWGSQoecGtfHiF8gqTWnzeT4OfbB05OudEFHPoFZUoDj+fZTd+i/QaBHtJjE88C0coZaXNNkd7RT2AbedHzFvRpnMQgghpPNV1iiw4+Q93EhtaImzsxHhyYl9EeznaMTIWjbEJxK55elQa1pJVhrh8wQI8RnViVF1X6xGjYp7G1B0ZWX9OMS/CKy94RLxBeQVd1ES/27DCQwfItsA+Ew7h8xDkVBUpuq0LFKS2LNRokgIIWYg4V4hdp5KRnVdw84Y4UGumDs2AFZi057oMdhrBDykvtgR9z+U1T48wbExBgwcrF0wb+hzcKbxiu1SevMrFMW9yX3P8MVwGPQmHAf/EzxB/RqaDMNwO7QwPCE8J+yFwNIZnhP2IX1/GNi/5g1QkkgMmijGxMTg6NGjyMvLg4WFBXx8fNC/f3+EhobCxcXFkLcihJAeoUamxO7TybiS1DABwcZSiCcmBGJwgLMRI2sbhUoOpUrRar1gjzBMH7wUQr6oC6Lqnuz6/Q2lN7+AWlYMif88uER8AaHEV6eONvkrufYx3CJ/5GY1W9gHw23UD8i/8BwcQ1ZSkkgMkyhqNBosX74cW7dubbaOu7s7t26i9uHl5WWI2xNCSLd0K60E24/fRWVNQ4I1OMAJCx4JhMTKvBIpqaUDVGzr+wT7OgZSktgGGlUd5CXXYOk6givjW9jBLfIn8ET2sPYY2+y5TkPebjIRlAYupRnOhGOQRPHrr7/Gli1bWqyTm5uLvLw8HD58mCtzcnLCkCFDEBYWhjVr1hgiFINLT0/Hzz//jNOnTyMpKQkVFRWwsLCAi4sLQkJCMGfOHCxYsABCoWl3/RBCzEedXIV9Z1NxKTGPK7O0EGDeuD4Y2s/lobVozYGNWIpJwfNx5u4BVMsroGliwgSP4SGvPBPwbeICRAfLsqhK34uimNehlhej17x7EFg1bF4h8ZttxOhId2KQWc+DBg1CYmIiGIbB8uXLsXTpUjg6OiI9PR03b95EQkIC4uPjkZqaiqZuZ6rrKK5duxYrV65sdc/qvn37Yvfu3RgwoO17j9KsZ0JIY/eyyrDtzySUVja87wT5OWDhxL6ws7EwYmT6q6grxeX7xzExaC54vIa1HFmWxY/R76OoOg88hgeG4WGobxSuZERDw2rAsho423jgubHvtnB1Iiu9icJLL6E27zRXJu2zDO5RG4wYFTEXRpn1nJKSAoZhMHPmTKxfv54rDw4OxtSpU7nvq6urufUT4+PjkZCQgNu3b5tkkvjtt9/itdde474fOXIkZsyYAW9vb1RWVuLWrVvYuHEjqqurcffuXYwbNw43b96Em5ubEaMmhJgrhVKN38/fR/S1HK7MQsjH7KjeGDnA3WxaEW/lXsGh65uhUMthYyHFqIAp3DG1RoXimgIAgL2VMzdhZYhPJHZe+QGlNQUorsmHSq2knViaoJaVoCj+XZTf+V5nCRsrjwlwGETLCJHOYZBEUSKRQC6XY/r06S3Ws7GxQWRkJCIjI7kyhUKBxMREQ4RhMHV1dVi5ciX3/bp167BixYqH6r3zzjt45JFHcPPmTRQXF+Pzzz/H2rVruzJUQkg3kJZXga3HklBY1rCgcYCXFIsm9YOT1NKIkbWdnaUjlOr6MZUJmecwvNcE8P9aQFupVsBF4gE3Wx88OvBJbiyis8QDz4xehaOJvyK/MhsqDSWKjbEaFcqTfkTR1XegkZdy5UKJP1yGrYWN70yz+SBBzI9BEsU+ffqguLgYIlHbByCLRCKEhoYaIgyDuXDhAqqq6ncRCA8PbzJJBABnZ2d88sknmDZtGgDg7NmzXRYjIcT8KVUa/HE5HSeuZEI7KkfI52FGZC+MGeIJnhn+8fe098ewXhMgV9VhQtBcLkkEAEuRNZ4ZvQoMw3voPJHAAjNCloFlNU0e76kUFfeQc2Iu5GUNu5cxAms4hqyEw4BXwROIjRgd6QkMkijOnz8fFy9eRGxsLBYtWmSISxpVYWHDMhR9+vRpsW7j49XV1Z0WEyGke8kurMKWY0nILa7hyvzcJHhqchBcHayMGJn+8ioykVxwA2MCp+mUTwh6vNkWrtaSQEoSdQmsPOp3S/mLbcBTcA7/FEJrTyNGRXoSg/xGLlu2DG5ubti0aROKilpeTNUcNF7z8d69ey3WbXy8f//+nRYTIaR7UGs0OBqTji9+jeeSRD6PwbRR/nh5wRCzSRIvpBzFz+c/QfS9g0gp1B0+RN2g7cc+MBucJ7SBc/hnEDuFwWf6BXiM3UJJIulSBkkUbW1tuYkdjz/+OGpqalo/yYRFRkbCyckJAHDlyhWdCTqNFRUVcWMZeTweXn311S6LkRBifvJLarD2twQcvpgOjaa+r9nDyRqvLwzD5Ahf8Hnm05pmbSHhkpor6WeMG0w3wLIsKlN/Q9ruICirMnSO2QYsgu/MWFi5jjRSdKQnM8jyOFq7d+/G4sWL0a9fP6xbtw5Dhw411KW73J49e/DEE09Aparfm3TUqFE6s54TExOxadMmVFVVwcbGBuvXr8eCBQvafB9aHoeQ7k/DsjgTn42DF+5Dpa5/y2UYYFK4D6YM94OAbz4JohbLstgR9x087PwxKmCyzlhE0jay4gQUXPoH6grOAwAk/vPg+chOI0dFuiujLI8DAHK5HLm5ufDy8sL169cxbNgwjBgxAo8++igiIiIQFhYGBwcHQ92u0z3++OM4ceIEXnjhBdy6dQsXLlzAhQsXdOoIhUKsWrUKzz77LLy9vfW6rlwu11mXsbKy0qBxE0JMS3F5Hbb9mYSUnAquzMXeEosnB8HP3Tw+HKYUJqJKVo4hPg0rVjAMgwXhL1A3cweo6opQdGUVKu6uB9DQZqNR1UCjloPHN491M0n3ZpAWxaqqKkyYMAFXrlzhyliWfegNxNvbm9u+LywsDKGhoXB1de3o7TsNy7KIjo7Gq6++ioSEhCbr2NnZYdmyZfj4449hadn6Mhbvvfce3n///YfKqUWRkO6FZVlcuJmHfWdToFDWd9EyAMaGemHaKH+IBPyWL2ACWJbF79c34Ub2JQh4Qjwb9Q4crF1aP5G0iNUoUXb7OxTHvweNouEDhEgaCJfh/4aN99QWziakY9raomiQRPGdd97BRx99BIZhuATRwsICMpns4Rs+kDy6ubkhLCwMv//+e0fDMKji4mLMnz8fp0+fhr29Pd555x2u67m2thZXr17FV199hSNHjgAAIiIicOTIETg6OrZ43aZaFL29vSlRJKQbKauSYfvxu0jKKOPKHGzFeGpyP/TxsjNeYO3w562diEk7CQAY2XsyHgmaY+SIzFtN9p8ouPwyFOV3uDKeUALHIe/Cof/fwdA+16STGSVR7N+/P+7cuQOBQIBvvvkGS5YsgbW1NYqLi3H9+nVcvXoV8fHxzW7jZ2pb+NXW1iIsLAxJSUmwt7dHTExMs8vkvPjii/juu+8AAE8++SS2b9/epnvRGEVCug+WZRF3pwC7zySjTt7wnjZqoDtmjekNscj8xvEpVHJsuvgFwv3GYbD3SOpq7gBWrcD9XX2hrE7/q4SBNHA5nId+DIGV6fauke7FKImitbU1ZDIZnn/+eXz77bct1q2qquK28NM+7t69C6VS2dEwDObLL7/EG2+8AQBYs2aNzi4tD6qpqYGXlxfKy8vB4/GQk5PTpm38KFEkpHuoqlXgtxP3cCO1mCuTWouwcFJfBPu13NNgCliWxbWsC5BaOqCXc/ADx2gRbEOpStuLnJOPw9JlBFxG/AeWzuY76ZOYJ6NMZrGzs0N+fj5Gjmx96r5EIsGYMWMwZswYrqyurq6FM7reoUOHuK8nTZrUYl1ra2uMHDkSR44cgUajQVxcXKtbGRJCupdryUXYcfIequsaPvCG93PF3HEBsBKb/lZ0MmUddl35HukldyG1dMCzUe/CotGOH5Qkth3LalCZvAWWriMgkgZy5TZ+s+E15SisPSdR6ywxCwZJFAcNGoT8/PwmxyTqQ59JIF0pNzeX+1oqlbZa387OjvuadmchpOeolSmx63QyriQ17OZkYynEgkcCEdLH2YiRtY2FQMwlLRV1pbibfw2DvIYbOSrzVVcYg4JL/4CsKBbW3lPhPfkwd4xhGNh4TTZidIS0jUE+Ji5atAgsy+LkyZOGuJzRSSQS7uusrKxW62dkNCyO2tpkFkJI93ArrQQfb47TSRIHBThh5ZJws0oSgfrk5bGBT8HJxh0LI/5BSWI7qWrzkBu9DBm/D4esKBYAUJN1BHVFcUaOjJD2M0iiuHDhQoSGhmLXrl24ceOGIS5pVAMHDuS+3rZtW4t1U1JSEBMTA6B+dxZzXmScENI6mUKF7cfv4of9N1FRowAAWFrwsWRKP6yY1h8SK9OetarWqHD23iGU1uhut2pv7Yznot5BbxfairStNGo5Sq5/jvu7AlGZvIkrF9kFw/vR47B0DjdidIR0jMEGnvz6669wdnbGrFmzkJaWZqjLGsXChQu5rzds2ICff/65yXr5+fmYP38+t3vLtGnTzGpRcUJI2yRnleGTLVdwKTGPKwvytcdbi8MRHuRm8mPOSmsKse7cGkTfO4jDN7Y0sQIFjUVsC5ZlUZVxEGl7BqAo7k1olPVDj3giO7gM/wb+c67B2nOCkaMkpGMMMuvZysoK/fv3h6WlJc6fPw97e3usWbMGy5cvh4WFea4sP2/ePOzevZv7PioqCjNnzoSXlxfq6upw5coVbNmyBeXl5QDqu5wvX76MgICANt2HZj0TYvoUSjUOXriPMwk5XJlIyMOcMQEYOdDd5BNELYVKhh+iP0BFXQl4DA/LR70JDzs/Y4dltvIvvojy2981FDA82PX9G5yGfgiB2Ml4gRHSAqMsj8Pj8XTeKLWLbtva2mLs2LHcFn6hoaFwcjKPXx65XI7/9//+H3755ZdW6/bt2xe//fYbQkJC2nwfShQJMW1peRXYeiwJhWUNqzMEeEqxaFI/ONmZ1kQ8faQW3cbppH2YNngJ3Gz123qUNK066yiyjz0KALB0GwPXEd9A7Bhi3KAIaYVREsXIyEjcuHGjyRm/D37S9vT01NnCLzQ0FO7u7h0NodNcu3YNGzduxIULF3D//n1UVlZCJBLBxcUFYWFhmDVrFubPnw+RqH3jkihRJMQ0KVUa/HE5HSeuZEL7Link8zA90h9RQ7zAM/FWRJmyFueT/8CYwMcgarTUDUDrIrYHq1FDrSh7qKUw//zzsPIYB4n/PLNpWSY9m1ESRa3k5GQkJCToPIqKih6q9+Avk6urq86SND0JJYqEdB2WZVEjU0KuUMNCxIe1WNjkH/fsompsOXoHucU1XJmvmwRPTe4HNwfrrgy5XTJK7mFv/HpUyysQ4TcekwcsMHZIZq02/zwKLr0EvkgK76knKSEkZs0oC25r9enTB3369MH8+fO5stzc3IeSx/T0dJ3zCgoKDBkGIYToqJUpEXu7ANHXslFc0bDeq5NUjKgQL0QEu8JKLIRao8GJuCz8cTkdak39Z2g+j8GjI/wwYag3+DzzaIWTiO0gU9YCAK5nX8LowMdgJbIxclTmR1mTjaLYf6Iy9VeurCp9L2z9HzdiVIR0LYO2KOqrvLwc165d00keb9682dVhmARqUSSkc91JL8X6Q4lQKDXN1hEJeZgTFYCLN/OQWVDFlXs4WWPxlCB4OZtfknUp9TgySu7i0YELIbWk1RjaQqOqQ+nNr1By/ROwqlqu3MJhMNxGfQ9L1xFGjI6QjjFq1zNpO0oUCek8d9JL8f3+GwALtOWNjmGAieE+mDLMD0KBabcilteWICHzHMb2nfnApEINAIa6SduAZVlUpe9FUczrUFanc+V8C0c4DV0Du74rwPD4xguQEAMwatczIYSYilqZEusPJbY5SXSSirH00WD4uZv+B7cb2Zdx5OZ2KNVy2Fk5YYhPJHeMJqu0jbzsNgouvojavNMNhQwf9sEvwCn0PfAt7I0WGyHGRO8khJBuKfZ2ARRKTZuSRACIHORhFkkiAFiJbKBUywEAMWkn/2pFJO2hlhXrJIlWHhPgP+c6XEd8Q0ki6dGoRZEQ0u2wLIvoa9ntOvf8jVyMD/M2iy7bAJcBGOQ1AgKeEI8EzaFWxA6wch8Dif98yIrj4DJsLWx8Z5rFvwFCOhslioSQbqdGptSZ3dwWxRUy1MpUsLYUGjiqjsmryERmSTKG9XpEp3zG4CWUILZRTe5pVCZvhtuYn3WeO7dR/wMjsAbvgXUnCenJKFEkhHQ7coW6Q+fLFKaVKEbfPYhzKUfAsiw87f3hZd+LO0ZJov4UVekoinkdVel7AABWHuMg7bOEO84XOxorNEJMFr3DEEK6HQtRx2amikWm9RlaKBD9Nf6QRcz9E8YOx+xolDUouvI20nb345JEAKhK223EqAgxD6b1bkgIIQYg4PNgaSFAnVzV5nOdpGJYiU3rrXG4/wTcy7+O3i4DMLL3ZGOHYzZYlkXV/d9QGPtPqGoaxqzyLV3hHP4JpH2WGjE6QsyDab0bEkJIB7Asi/h7hdh/NrVdSSIARA3xMuokhuSCm1CqFQj2COPKeDw+lox8HTzqZtabrDgeBZf+gbqCCw2FPCEc+r8ExyFvgy8yj5nthBgbJYqEkG4hp6gau88kIyW7ol3nMwCEQh4iglwNG5ieNBo1DlzfiMScWIiFVvB2CIBELOWOU5KoP2V1JtIPRABsw1hVa+/H4Dp8LUTSQCNGRoj5oXceQohZq5Upset0Mj7bdkUnSezv74CFEwPBMPVJYEuYv/6zYvoAWImNM4mFx+OD+StSmbIW17LOGyWO7kBo48NNUhFJA+E1+Qi8Jx+iJJGQdqAWRUKIWdJoWFy6lYdDF9JQXafkyp2kYjw+NgADejkBAOxsxK3u9SwU8rBi+gAE+Rp3T+RJ/ecjtzwdowIexSCv4UaNxZzU5J6Bldtone31nId+DAv7AbAPfhEMX2TE6Agxb7TXs5HRXs+EtF1aXgV2nUpGVmE1VyYS8DBpmC/Gh3pBKNCd9VwrUyL2TgGiE7J11ld0kooRNcQLw4LdYGnRdZ+bWVaDhMzzcLX1hqe9v84xDauhbmY9KSqSUXD5VdRkHYLrqO9hH/ScsUMixOS1Ne8weKJ48eJFbNq0CZcvX0Z2djYqKyuh0bS8rRTDMFCp2jfw3NxRokiI/ipr5Dhw/j5ibxfolIcGOmPWmN6wl7S8UDLLsqiVqSBTqCAWCWAlFnT5xJVaRTV2X/0RGSX34CzxwDOjV4HPo86dtlArqlBy7SOUJv4b0NS3JvMtHNFrfgr4FnbGDY4QE9fWvMNg7061tbV4+umnsWvXLgD1b8iEEGIIarUG0ddy8MfldMgaLabt4WSNuWMD0Mdbv714GYaBtaXQqItpiwWWkKvqWzWLqnKRXJiIfm4hRovHnLCsBpXJW1AY9y+o6/K5coGVB5zDPwNPJG3hbEJIexgsUVy0aBF+//13sCwLa2trDBw4EJcvXwbDMAgODoalpSXS09NRXFwMoP4NOywsDNbW1oYKgRDSDSVllGLPmRTkl9ZyZZYWAjw2wg+Rgz3A55lXNy2Px8f0QUuw5+pPmDLwSfR2DjZ2SGahrjAGBZf+AVlRLFfG8C3gMOA1OIa8BZ7QxojREdJ9GeQd9sSJEzhw4AAAYNasWcjNzcXFixe542vWrEFsbCwKCwsRExODKVOmgGVZyOVybNy4EadPnzZEGISQbqSkog7rDybiu703uCSRATBigDveXhaBqCFeJp8kqtRKnL13GNUy3SV73KTeeH7c+z0ySSxO+BB3N4hRkbxZp7zi3ibc3SBGccKHOuUsyyLv7P8h4/fhOkmije8s+D9+G87hayhJJKQTGaRFcfPm+l94d3d3bN++HWJx8+OEwsPDceTIEbzyyiv45ptvMGvWLMTExEAkollphBBAoVLjRFwWTsRlQqluGN/s5ybBvHF94ONmHmN5i6pysfvqTyiuzkNhVTbmhj2rc7wnTlgpTvgQxVffAQDkn38WYqehsLAPhrzsFvLPPwtWI+eOOw15G0B97xMjsOSuIbLvD9fhX8Pac0LX/wCE9EAGeafSdjEvWLCgySSxqfGKX331Ffr164cbN27gl19+MUQYhBAzxrIsrqcUYc2mOPxxOZ1LEiVWQiya1BevPBFqNkkiAFhb2KJWUQUAuJt/DcXV+a2c0b01ThIBgNUokXNiNlR1Rcg5MQcs2zChsfjqOzoti86hH0BoGwCXEf+B/+xrlCQS0oUMkijm59e/AQ4aNEinXDubUC6XP3xjHg9PPfUUWJbFzp07DREGIcRM5ZfW4H97b2D9wVsorayf6MHjMRgX6oW3lw3D8P7u4BlxW732sBLZYHL/J+Au9cGK0avgZONm7JCM5sEkEQDAqqGoTEHanv5QVKbo7KIC6CaLfLEDes1NgkP/v4OhGeKEdCmD/MbJZPVv7A9Os7a2tkZNTQ3KysqaPC8gIAAAcPfuXUOEQQgxM3VyFY7GpONMQg40moaeh0BvO8wd1wfujuYx2a1OUYOYtJMY3WeqzlI3/T2GItgjrEd2MzdWcm1N0wdYDdTyUoBtegm1kmsfN3RB8/hN1iGEdC6DJIp2dnYoKSlBbW2tTrmjoyNqamqQkpLS5HnaBLKkpMQQYRBCzISGZRF3pwC/n7uPyloFV+5ga4HZYwIwOMCpy9c3bK+04jvYn/ALquWV4DF8jAl8jDvGMAy3LV9P5hb5019jEJUPtRw+9L0WTwS3yB87PzhCSIsMkij26dMHJSUlyMjI0CkfMGAAMjIycOLEiSbPi46OBvBwSyQhpPvKLKjC7tPJSMur5MqEfB4mhHtjwlAfiITm1XIkFlqjRlG/Q0xc+mkM7/UIRIKWF/7uaaR9lkDsNBQ5J2b/1c3c0iYMDIS2feA1cR8s7HverHBCTI1B+kOGDh0KlmWRkJCgUz5lyhQAwI0bN/Djj7qfDPfu3YsdO3aAYRgMHTrUEGEQQkxYdZ0Cvx6/iy+3X9VJEgcFOGHV0nBMHeFvdkkiALhLfTCy9yT0cR2EZ0avoiSxGRb2wfCZdh48kR3QXCsrwwdf7ATfGRcoSSTERBhkC7/ff/8ds2bNgr29PQoLC8Hn17/Zl5eXo0+fPigtLQUAhIWFISAgACkpKbh69SpYlgXDMNizZw9mzZrV0TDMEm3hR7o7tUaD8zdycfhiOurkDTNbXR2sMHdsAPr5OhgxurYpry3GrdwrGBUwRadco1GDYXhm011uDPKy2/UtihXJAFr4s8PwILLtA88JeylZJKQTGGWvZ7lcjqCgINTV1WHjxo2YPHkyd+zAgQOYN28eVCqVzpuo9rb/93//h3Xr1nU0BLNFiSLpzlKyy7HrdDJyi2u4MrGIjynD/RAV4gkB33wmeVzLvICjt3ZAqZZj3tDnadu9Nqi4twn5F55reoxiUxg+GJ4QbqN+gDRwaecHSEgPYpS9ni0sLHD//v0mj82cORPR0dF45513EB0dDZWqvkUhMDAQL7/8Mp577jlDhEAIMSFlVTLsP3cf8XcLdcojglwxI7IXpDYWRoqs/fh8IZTq+qW+LqT8gb6ug6kFsRWykhuQlyUi/8KzYNUPL5MGAGD4TU5wYdVq5F94jhJFQoysSxakGjFiBI4fPw6VSoXi4mJYW1tDIpF0xa0JIV1IqdLgdHwWjsVmQKFsmLDg7WKDueP6oJeH1IjRdcwAj3DcyomFraUDHuk3m5LEFqhlJSi6+g7Kk34Aw7OAXdCLKEv86uGKDA98Cweo5SVNTnBxDFnZBdESQlrSpSuXCgQCuLn13EVnCenOEu+XYG90CorK67gya7EA00f1wogB7uDxzCexyi1PR2FVDkK8R3FlDMNg/tDnwaP1/JrFalQoT/oRRVffhkZev/wZq64DWCWcwj7QXXSb4UNkGwCfaeeQeSgSispUnZZFp7APuDUUCSHGQ0vcE0I6pKi8FnvOpOBWWilXxjBA5CAPPDbSH9ZioRGje1hWaSqO396FicHz4O3Q+6Hjp5L24WLKMfB4fHja9YKzxJ07Rkli82pyT6Hw0kuQlyVyZYzAGk5DVsN+wCvg8euHG2iTRYYnhOeEvRBYOsNzwj6k7w8Dq65PFClJJMR0dGqiqFAoUFpaCoVCAR8fn868FSGki8mVahyLycDp+Cyo1A1z4np7SjF3XB94OdsYMbrmxaWfQk55GuLSTzeZKLIsCxYs1BoVLt8/jumDlxghSvOhqEpDYczrqE7fq1NuG7AYzuGfQmjtwZVpk7+Sax/DLfJHblazhX0w3Eb9gPwLz8ExZCUliYSYEIPMem7s3r17+Oabb3Ds2DGkpaXV34RhuEksWr/99hvu378PNzc3PP3004YMwazQrGdibliWRfy9Quw/m4ry6oZdVaTWIswa0xthfV1MdvxeraIa/z7+BjSsBjyGh1cmfgErkW5Cq1Qr8PP5TzDAIxwjek8Gn1oRm1WTexrZxx7Vmagidg6H64j/wNJluBEjI4Q0xyiznrU+++wzvP3221Cr1Wgt/6ypqcHq1ashEAgwbdo0uLi4GDIUQkgnyCmqxu4zyUjJruDK+DwG48O8MTnCBxYi0x7Ncj3rEvfexLIsTt7Zi2D3MPR26c/VEfJF+Nvo1dTNrAdLl2HgW7pCVZ0JvqUrnMM/gbTPUjA9fG9rQroTg7Uofvrpp1i1ahVYlgWfz0dERAT4fD7Onz8PhmGgVusuf1BbWwsnJyfI5XL8+OOPWLFihSHCMDvUokjMQa1MicOX0nHueg4av2ME+zvg8agAuNhbGS+4ZlTWlaFGUaVTtvvqjyivLdYpsxLaYO7QZ7kdVaxFEtha2ndZnOZEVVsAgZWrTllV2l7UFV6G45DV4IvoPYwQU2eUBbeTk5MRHBwMjUaD/v37Y9euXejbty8OHDiA2bNnN5koAsC0adPwxx9/4Mknn8TWrVs7GoZZokSRmDKNhsWlW3k4dCEN1XVKrtxJKsbjYwMwoJeTEaNr2caLXyCrNKXN5/k49MHSka93QkTmS1VXiKIrq1CZsg3+j9+EyPbhsZ2EEPNglK7nb7/9Fmq1GnZ2djh27Bjc3d1bPwn1e0QfOXIEN2/eNEQYhBADSsurwK5TycgqrObKRAIeJg3zxfhQLwgFpt01O8QnErnl6VBrVK1X/gufJ0CIz6jWK/YQrFqBstvfoTjhfWgU9cMNCi+/Cq9JB4wcGSGkqxgkUTx16hQYhsGSJUv0ThIBwN/fHwCQlZVliDAIIQZQWSPHgfP3EXu7QKc8NNAZs8b0hr1EbKTI2maw1wh4SH2x88r3KK0pbLEuAwYO1i6YN/Q5OEs8WqzbU1RnHUXh5ZehqLjLlfGEtrByjwLLsiY7YYkQYlgGSRS1id7QoUPbdJ52d5bq6upWahJCOptarUH0tRz8cTkdMkXDUBEPJ2vMHRuAPt7mN25PyBdBwGv9bS7YIwzTBy+FkC/qgqhMm6IiGQWXX0VN1qFGpQykgU/Deeiah8YoEkK6N4MkinJ5/dIIYnHbWhq0CaK1tbUhwiCEtFNSRin2nElBfmktV2ZpIcBjI/wQOdgDfJ55zmK1sZBCpUfXs69jYI9PEjWqWhTHv4/SxH8DmobxqJYuI+E68j8QO4UZMTpCiLEYJFF0dnZGTk4OcnJy2nTe7du3AQCurvQJlRBjKKmow76zqbie0jATmAEwfIA7po/yh8TKvJMnAV+IqQMXYffVHyFXycA2sZ8wj+EhrzwT8DVCgCaEYQSoSt/HJYkCKw84R3wO294LqZuZkB7MIM0EgwcPBsuyOHHihN7nsCyLffv2gWEYDBs2zBBhEEL0pFCpceRSOtZsitNJEv3cJHj9yVAsnNjX7JLEKlk5Dl3fApmyVqfc36kfJBZSsH8tss3nCTDM/xHweQIwDA8aVoPssvtGitp0MHwRXIevBcO3gGPIKvSadxfSgEWUJBLSwxmkRXH69Ok4fPgwjh49iri4OISHh7d6zn//+18kJyeDYRjMnDnTEGEQQlrBsixupBZjb3QqSitlXLnESogZkb0QEewGnhkmBimFidgbvw5ylQw8Hg9TBy7ijqnUShTX1E/Msbdy5iasDPGJxM4rP6C0pgDFNflQqZUQ8E1rX+rOoqrNQ1HcSjgMeh0W9g2LjVt7P4Ze8+/rbLtHCOnZDNKiuHTpUnh4eECj0WDGjBm4ePFis3WVSiU+++wzvPbaa2AYBn379sWcOXMMEQYhpAX5pTX4394bWH/wFpck8ngMxoV64e1lwzC8v7tZJokA4CzxgOavJWGT8hJQp6jhjinVCrhIPDDYaySeGbOam9XsLPHAM6NXYbDXCLhIPKFqNC6vu9Ko5Si5/inu7wpERfJGFFx6WWcXLYZhKEkkhOgw2M4s0dHRmDRpEren84gRI2Bvb4/Dhw+DYRi8+uqryMrKwunTp1FcXAyWZSEWi3H+/HmEhoYaIgSzRAtuk85WJ1fhaEw6ziTkQKNp+HUP9LbD3HF94O7YPSaTxdw/iYKqbEwIevyh/ZtZVtPitnKtHTd3LMuiOvMgCmNehbIylSvnWdjDb1Y8RBI/4wVHCOlSRtmZReuPP/7A4sWLUVpa2uy4Fu3t7OzssHPnTkyYMMFQtzdLlCiSzqJhWcTdKcDv5+6jslbBldtLLDAnKgCDA5zMcvxZevFdXMu6gJkhy3SSO1rbr2nystsovPwKanL+bChkeLDr9yycwj6AQGy6u+sQQgzPKDuzaD366KNITEzE559/ji1btqCkpOShOlKpFIsWLcLKlSvh4UFdHIR0hqyCKuw6nYy0vEquTMjnYUK4NyYM9YFIaNq7qjQn+u5BnE2uX9/Py743hvpFcccoSdSllpejOP49lN3+FmAb1sW0dIuC64hvIHYcbMToCCHmwqAtig+6ffs20tPTUV5eDhsbG3h5eSEkJAQ8M12TrTNQiyIxpOo6BQ5dSMPFm3lo/Is9KMAJc8b0hqPU0mixGUJ68V1subwWABDgMgBPhL9ICWIzMg+PR23eae57gY0PXIZ9BYnf4/ScEdKDGbVF8UHBwcEIDg7uzFsQQgCoNRpcuJGHwxfTUCtvWGDa1cEKc8cGoJ+vgxGjMxw/p74Y5v8IHG3cEOoTSQlPCxyHrEZt3mkwfEs4Dv4XHAa9AZ7AvD8oEEK6nkESxQ8++AAA0KtXLzz11FOGuCQhRE8p2eXYdToZucUNM33FIj6mDPdDVIgnBHzza8FXa9S4fP84quUVmNx/gc6xSf3nGykq06WszoJGVQsLu75cmbXHeLgM/zckfnMgtPExYnSEEHNmkETxvffeA8Mw+PDDDw1xOUKIHsqr5dh/NhVX7xbqlEcEuWJGZC9IbSyMFFnHsCyLrZfXIrM0BQAQ5BYKH8c+Ro7KNGlUdSi98QVKrn8KsVMofKad02lldRjwsvGCI4R0CwZJFKVSKSorKxEQEGCIyxFCWqBUaXA6PgvHYjOgUDZsSeftYoO54/qgl4fUiNF1HMMwCHIP+ytRZJBTnkaJ4gNYlkVV+h4UxrwOVXUGAKCu4AKq7u+Abe8njBwdIaQ7MUii6OnpicrKStTU1LRemRDSbon3S7A3OgVF5XVcmbVYgOmjemHEAHfweOY5Zu/BpW2G+o1FQWU2wnzHwMPOz3iBmSBZyQ0UXn4JtXlnGgoZPuyDX4S112SjxUUI6Z4MkihOnjwZt2/fxvnz57F8+XJDXJIQ0khReS32nEnBrbRSroxhgMhBHnhspD+sxea59VyVrBxHE3fAzykQ4X7juHIew8P0wUuMGJnpUctKUHT1bZQn/QiwDS3JVp4T4Tr8a1jY08RBQojhGWR5nJSUFAwaNAgajQZXr15F//79Wz+JAKDlcUjL5Eo1jsVk4HR8FlTqhl/V3p5SzB3XB17ONi2cbdpq5FX47vTbkKvqIBKI8XzUe7C1tDd2WCapMm0P8s8/A428jCsTSnrBZfha2PjMoNnfhBC9tTXvMMh0yICAAKxbtw4ajQYTJkzAwYMHDXFZQnoslmVx9W4BPtoYg+NxmVySKLUWYemjQXhpXohZJ4kAYG0hQbB7GABAwBOirLbIyBGZLqG1J5ckMgJrOId/Av+5tyHxnUlJIiGkUxl0eZxx48bh+PHjmDVrFnx9fTFq1Ch4eXnB0rL1tbveeecdQ4RCiEliWRY1MiXkCjUsRHxYi4XN/oHPKarG7jPJSMmu4Mr4PAbjw7wxOcIHFqJOXf6002g0avB4ujvCPBI0B0KBCGP6TIOlqHvsOW0ID+49bekyHLZ9lgAsC+fwTyG0pl2tCCFdwyBdzzweT+ePXnv2XFWr1a1X6oao67l7q5UpEXu7ANHXslFcIePKnaRiRIV4ISLYFVZ/jS+slSlx+FI6zl3PQePfymB/BzweFQAXe6uuDt9g0oqTcOTmdkwb9BR8HQONHY7J0ihrUHL9E9TmnobPtLNgGiXWrEat8z0hhLRHW/MOgyWKHcEwDCWKlCh2O3fSS7H+UKLOEjYPEgl5ePqx/iivluPQhTRU1ym5Y05SMR4fG4ABvZy6ItxOc7/oDrbFfA0AcLR2xd/GvA0B3zwn33QWlmVRmforimL/CVVtDgDALXId7PqtMHJkhJDuxihb+J0+fbr1SoT0IHfSS/H9/htAKx/DFEoNfth/U6dMJOBh0jBfjA/1glBg/i1Ifk594Wnnj5zyNFiJbFCnrIGEb2fssEyGrPgqCi7+A3WFFxsKeUKoZTRmkxBifAZJFKOiogxxGUK6hVqZEusPJQJsq3niQ0IDnTFrTG/YS8SdEltXUKoVEPJF3Pc8hofHBi1GdlnqX/szm9+Wgp1BVVeIoriVqLj3/9u77/imqv9/4K+bNKMz3ZMOKB0yS8umWJAtS6aIshQ/OBEnIjIEfggqiusLKFBQGbJkbwRk2hbKLBQKLRS6ZzqTNDm/P2ovDU33yOj7+Xikj/Tcc2/e2e+ce8Z6lH+lWHoOg0v3FRDL6BQ9IUT/9P6JLZfLsXr1an2HQUiDiYhJhVKlqXWS+GxHd0wb2tZok0S1Ro1zcYfx44nPkFuUpbXNxcYDId7PUpIIgKmVyLy2Ave3+SH3zjqUJYliWQBaDDoEz0H7KEkkhBgMvX1qnzp1CpMmTYKbmxvefvttfYVBSINijOH0lUd12jcmIQsN0GVYb87FHcLft/9CgTIPh25sMer70pgUubFIj/wEGpUcACAQ2cC52wq0HH0NVp6D9RwdIYRoa9J5Nh4/fowNGzYgPDwc8fHxAOo2QpoQQ1VQrNIa3VwbGbnFKCwugaW5cQ706NryOVx6cBoFijzYWzj9N8WL8fexbGhS+/awDXgdObd/gSzgNTh1/n8wM3fWd1iEEKJToyeKJSUl2L17N9avX49jx45BoykdAVrW2mBmZoYhQ4Y0dhiENAmFsn6j94uVxpMoFikLtOY+lIosMCJoGsxFFrQ+83/USjlybq2CffsPwAmePK+OnZfANvB1SB1D9BgdIYRUr9ESxRs3bmDdunXYtGkTMjMzAUDrVFRQUBAmT56Ml19+GU5OTo0VBiFNSiKuXwua1Agm05YXZePIzT+RlvcYM56drzXVja8TrTcMlE6YnXt3I9Ij50BdlApOKIV9u/f47WZSR5hJjXvaI0JI89Cg30p5eXnYvHkz1q9fj6ioKADaySHHcRgwYAC+/vprtG/fviFvmhCDYCkVwdpChLxCVfWVn+Iok8JCaviJ4v5rv+Ne+k0AwJm4g+gbMFLPERmWorSLSL0wE8XpkXxZ5tVlsH3mDQiEEj1GRgghtdcg30qnT5/GunXrsGvXLhQVFQF4kiCKxWIMHz4cO3fuBAD07NmTkkRikvIKldj+9906JYkAENaphVH01+3fZizi/7kNqcgCzta0lFwZVUES0iM/hTzud61yK5/RcO72DSWJhBCjVOdEMSkpiR+Ycv/+fQDarYddu3bFlClTMGHCBNjZ2dV79RZCDBVjDJfvpGPHybtaK6vUFAdAJBKg6zMuDR9cPanUSihLFLCUWPNlztbuGBPyP3jb+9H6zAA0agWyb3yHjOglYCUFfLnErh2cu6+EpUc/PUZHCCH1U+tEcefOnVi/fj2OHj1aYWCKh4cHJk2ahClTpiAgIKBhIyXEAMkLFPjz77u4FpfBl1lKzdCzvRuORyVWO+k299+f6cPb8Ws+G4r4jNs4eG0THKxc8GKXt7VaOwNdg/QXmAFhaiUS/uoEZc4tvkwgsYNT8CLYPvMGOIHhdyUghJCq1PpTbNy4ceA4jk8Ozc3NMWrUKEyZMgX9+/c3ilNnhNQXYwxRt1Ox41QcCotL+PJOfk4Y95wfrC3E8GthV+1azyKRANOHt8Mz3vZNEXaNlahV2BMdjjxFDrIK03Ar+TLauNMI3adxQjEsWwwpTRQ5AWwD34BTyCIIpQ76Do0QQhpEnX/uchyHadOmYeXKlbCysmrImAgxaLn5Cmw9fgc34jP5MitzEcY/54dO/k/mw3vGxx6Lp/dAxK1UnI5+pDW/oqNMirBOLdCtjSvMJYbX6mQmFGFg2/HYefkXeNq3hhP1RQQAqBXZ4ITmEJg9WT3HMXg+SvIfwKHTfEgdOugxOkIIaXj1+oYKDw/HuXPnMGnSJLzyyivw8vJqqLgIMTiMMfwbk4Jdp++hSPGkFTE4wBnj+raGlbm4wj4WUhH6dGqBsCAPFBaXoFhZAqnYDBZSM4Nqfc8uSIeVVKa1RvMzbsGY0OUdtHZu2+yX3mMaNXJi1yLj0uewb/cBHILm8NuEYhk8+u/QY3SEENJ4av3pv3z5cgQEBIAxBsYY7ty5g3nz5qFVq1bo168ffv/9dxQWFjZGrIToTXZeMVbvvo5NR2P5JNHaQoTpw9ti2vNtdCaJ5XEcB0tzERxk5rA0FxlMkli2PvPq01/gzN2DWts4joOfS/tmnyQWJv+DhD2dkXruDaiLM5Bx5f9BVfBY32ERQkiTqPU3wMcff4yYmBicPXsWU6dOhYWFBRhj0Gg0OHXqFKZOnQoXFxdMnToVf//9d2PETEiTYYzh/PUkLP0tEjEJWXx5l0AXzJ3SFR1bG/dk8dmF6TgVuxclGhUu3DuCNDklQGVU+Q/x+MSLeHggDIrMK3y5tfeIZp88E0Kajzp/2vXs2RPr169HcnIyfvnlF3Tv3p1vZSwoKMDvv/+OAQMGwMfHB3Pnzm3ImAlpElnyYvzfrmvYcvwOiv9bmk9mKcaMke0wecgzsDSwUcp14Wjlil6tB4MDhy4+fWFrYZqDMDKiFyM2XIrcu79plefe2YjYcCkyohfzZZqSImRc/gL3twciL34bXy5x6ASvYWfg3nczzCzcmix2QgjRJ46Vn/ywnm7duoW1a9fijz/+QHp6eukN/HeKjTEGjuMwZswYrFq1Cg4OpvmFVFtyuRwymQy5ubmwsbHRdzgEgIYxnL+WhN1n7kOherJ2c7c2rhgd5mtw09jUxsOsOHja+Wqd+i5Rq5Cenww3mWn2Mc6IXoyMS/MBAJxQCp8XLkFi1waK7JtI+CsETKMAADiGLILErh1SL85CSf5Dfn+h1BFOnZdC5v8qOEH9lmgkhBB9q23e0aCJYpmSkhLs3bsX69evx5EjR6BWq7W+mMzMzDBkyBBMnjwZw4cPh0hkvF+89UWJomHJyC3C5mOxuJuYw5fZWkkwob8/2rY03h838qJsHL65FbEpVzA6+HW0de+s75CaRPkkEQDACSG28YXXsLN4uD8USvk9gD35MWDuGoailNP/1TWDXdt34NhpAYQS26YNnBBCGolBJIrlJSUlITw8XGsFF+BJS6OdnR0mTJiAn376qTHDMFiUKBoGDWM4c/Ux9p69rzXvYc92bnjhWV+DnMKmNm4nR2P7pdUAAEuJDd7uswgSkbmeo2pcFZLEMpwAQokD1IpMgFWc41IgsoG5Sw84d/sOErtnmiBSQghpOgaXKJZ36tQprF27Frt27UJx8ZM55TiOg1qtrmJP00WJov6l5xRi89FYxD3O5cvsrCWYOCAAgQY2EXZ9bItchUfZ9zCo3Yto49bZYEZeN5bYcCmYWqF7IyfUaknU2iSQwH9akck/PoSQ5smgE8Uyubm52LRpE9avX4/Lly9TokiJol5oNAynrjzC/nPxUJU8aVkK7eCOkb1bQSo2zlZElVqJh5l34evcVqs8XyGHkBM2m/WZc+/+hpSzM8A0qkqTQi2cGTiBGVxD10DmN7nxAySEED0wikSxvCtXrmD9+vX44Ycf9BmG3lCiqB+pWYXYdPQ24pPlfJmDjRQTBwbA39NOj5HVT3zGbRy49gdyijLxeu+5cLFpoe+Q9EqRHYPHx0dBKY/TeZqZxwkgtvGDR/9dkNi1aboACSGkiRldotjcUaLYtDQahr8vJ+Lg+QSo1E8Sh7AgDwzv1RISI21FLHP6zj78c2c/AMDLvjWm9PxYzxHpnzIvHvE72oGpK1kIgBNCKLFHy7ExMJM6Nm1whBDSxGqbdxj3tyIhtZCcWYDNR28jISWPL3OUSfHywEC0bmGrv8AaUC/fwbiZFAULsRWeb/+yvsPRK8YYMq99jYyoz6o+9czUUCsy8XBfKLUoEkLIU6hFUc+oRbHxqTUanIhKxKGLCShRl77cOQB9gltgWM+WEIuMc268rII05BZloqWj9sjcvOIcWElsmv3qIcn/TEfunXU134ETghOI4NprNWT+UxovMEII0SNqUSSknKSMfGw6GouHqU9aEZ3tzPHywEC0cpfpMbK6Y0yDc/eO4MydAxCbSfFWny+0BqhYS231F5wBkcf9UflGXaOemRpMrUbKuTcoUSSEkP807yYHYrLUag0OX0zAV5su8UkixwH9O3ti9iudjTZJBACOEyA55wFKNCoUKvNwLu6QvkPSO6ZWojD5tFaZQ6dKlg7lBBBK7IFKWlwdgj5r6PAIIcRoUYsiMTmP0vKw6WgsHqXn82Wu9hZ4eWAgfNxM4/T+oLYvIiEzFh1b9MCz/sP0HY5e5SceQtrF96GU30PLMdchsQ0EADh2mgcAOlZmaQ2vYWd0rsziGLKI348QQgj1UdQ76qPYcErUGhz59wGORj6ERlP6shZwQP8uXhjczQciM+NsQL+dHA1bS0e42nhqlRerCiEVWegpKv1T5t5B6sUPUJB4gC+zbDEEnoMPatWrfK3nGCTsDgFTl07+T0kiIaQ5oD6KpFl6mJqHTUdvIymjgC9zc7DEK4MC4eVircfI6q5IWYB9V39DbOoVuMt8MC10NgTlTpc21yRRrZQjM3oxsm5+D2hUfLm5Sy84dV5SoX5Z8pd5ZSlcQ9fwo5oldm3g2ms1Us69AYegzyhJJIQQHShRJEZNVaLB4X8TcDzyIf5rRIRAwGFgFy8M6uYNM6FxtiICgNhMgsyCVABAUm4CYlOu4Bm3YD1HpT+MaZB7dyPSI+dAXZTKl5tZeMC529ewbjWh0mX3HDvN05kIyvyn0MAVQgipAiWKtRAdHY3Nmzfj+PHjePToEeRyORwdHeHm5obu3bujT58+GDVqFIRC45xuxdgkpMix6chtpGQ9mUjZw8kSrwwMRAtn42xFLE8oMMOwDq9gx6U1GNh2PAJdO+k7JL1RFTzG4+OjUJweyZdxQgns238Mh46fQiBqHssSEkJIU6M+ijUgl8vx3nvvYePGjaju4crOzoatrW2tjk19FGtHVaLGwQsJOHEpEWVPh1DAYXA3bwzo4gWhgbYiJmbdw7GY7RjQZhw87X21tqnUSpy/dwRdfPrCQmylta1ErYKZUNSUoRocplEhflcQlDkxAAArn9Fw7vYNxNYt9RwZIYQYF+qj2MCysrIwaNAgREVFAQA8PDwwevRodOzYETKZDHl5ebh79y6OHTuGS5cu6Tla03c/KRebjt5GWnYRX+bpbIVXBgXC3dGqij31LzLhbzzOiUdkwkmtRDE59yF2XvoF2YXpyC3KwoiO2qdCm2OSyDRqcIInLfOcQASX7iuR9u8HcO7xPSzdn9NjdIQQ0nxQoliNiRMn8knihx9+iCVLlkAqlVaot3TpUiQlJcHKyrCTFWOlVKmx/3w8Tl1+hLI2XTMhhyHdfdCvsyeEAsNsRSxTqMzHreTLAIBbyZdQqJzAtxxaSWxQqCyd6/HG4wiE+Q+HzNxeb7HqE2MM+Q/2IC3iE3j02wapQxC/zbLFAPi4X9FKIAkhhDQuShSrsGHDBhw5cgQA8Oabb+Kbb76psr67u3tThNXsxD3KweZjsUjPedKK6O1qjZcHBsLNwTj6pl1NvMB3W2CM4dqjC+jeagCA0pVU+j0zGjceR+D59q802yRRkR2D1IuzUPj4GAAg9cJ78Bp6SmuACiWJhBDStChRrMLy5csBAFZWVli2bJmeo2l+FCo19p29j3+uPNZqRRzasyX6Brcw2FZEeVE2CpR5WmVRD06B/XcvGBgi40/B2yGA3+4m80Zr5/bNMklUK7KRcXkhsmN+1pr8muME0ChzIZTY6i84Qghp5ihRrMS5c+dw+/ZtAMDIkSNpoEkTu5uYjc3HYpGRW8yXtXSzwcSBAXC1N+xWxF3Ra5GYFVdlnZyiDKw98/+0yrzs/TCl50eNGZpBYRo1cmJ/RUbU51ArMvlyMytvOHdbAWuf0ZVOd0MIIaRpUKJYidOnn6wb261bNwDArl27sHbtWly+fBnZ2dlwcHBAp06dMHbsWEyaNAlmZvRw1lexsgR7ztzH2WtJfJnITIBhvVqiT1ALCASGnzh08gpFUk4C1JqSGu8jFJghyKtXI0ZlWAqT/0HqhZlQZF3lyzihORyC5sC+/UcQmJnrMTpCCCFlKLOpRNkAFgBwcXHBmDFjsGvXLq06ycnJSE5OxsGDB/Hdd99hz549aNmy6uk6FAoFFAoF/79cLm/YwI3Y7QdZ2HI8FlnyJ4+Pr4cMEwcEwNnOeFYh6diiB9xl3tgWtRrZBWn8KWddOHCwt3TGuM5vwMm6efRxZYwh9eL7Wkmije9LcOqyHCIrzyr2JIQQ0tQoUaxEcnIyf33+/PmIjY2FWCzG5MmTERoaCpFIhKtXr2Lt2rXIysrC9evX0bdvX1y+fBn29pX3M/vyyy/xxRdfNMVdMBpFihLs/ucezt948piLzQQYEdoKvYM8IDDC04+FynwEugYhpygTMUlRldZr4x6C4R2nQCQUN2F0+sVxHFx6fI+H+3tD4tAJLj1+gIVrqL7DIoQQogNNuF2JwMBAxMbG8v/b2dnhxIkT6NRJe3WMlJQU9OvXDzExpRMBz5gxA6tXr670uLpaFD09PZvthNsxCZnYcuwOcvKfPCZ+nraY2D8AjrbGefrxeMxOXLh/FADQxacvIhNOVlr3+fYTEeId1lShNTnGGPLid0Bk7QNzpy5a2woen4CFWx8ayUwIIU2othNuG+awUQOg0Wi0/v/mm28qJIkA4Orqis2bN/P/b9iwocrTyRKJBDY2NlqX5qiwWIVNR29j1V/X+SRRIhLixef88M6YjkabJAKAnaUTf/1u2nUION1vMwEnQHLOw6YKq8kVZ17FwwN9kfT3eKSefxuMab+nLD36UZJICCEGjhLFSlhbP1kr2NLSEq+88kqldTt27Iju3bsDKG0xPHfuXKPHZ8xu3M/A0t8icfFmCl8W4GWHzyZ3QWhH4zzVXF6wVyj8nNtjcNsJEAlE0DANBJwAQoEZurXsB6HArHTqF6bBo+z7+g63wZUUZyDl7JtI2B2MopTSQWHF6ZEoeHRYz5ERQgipLeqjWAk7Ozv+evv27SEWV92HrHPnzrh48SIA4N69e40am7EqKFZh56k4RN5K5cukYiFGPeuLHu3cjG4qFMYYbiZFQqVWopPXkz52HCfAi13ehlpTgiMx2wAAdhZO/ICVTl6h2Ba1GlkFqcgoSDGZtZyZRoXsmFXIuLwAGmUOXy6y8YVzt+9g2WKI/oIjhBBSJ5QoViIwMBAnTpwAAMhksmrrl69DI5kruhqXjm0n7kJeqOTLnvGxx0v9/WFnXXFJREOnYRpsj1qNO6lXIRKK4eMYCDsLR347x3FQqZVwtnaHq40XhrR/iR+w4mTtjtd7z8XhG1uQIn+EEo3xJ4oFj48j9cJ7UObE8GUCkRUcgj6HXbtZEAgleoyOEEJIXVGiWImOHTvy13Nzc6utX75OTRLL5iK/SIkdJ+NwKTaNLzOXCDE6rDW6tXE1ulbEMgJOABupLQBApVbiZlIkQltrt5iZiy3xeu+54HT0URSbSTAiaCoY0+jcbkzSLy1AZvQirTIbvylw7vIlzCzc9BQVIYSQhkCJYiWGDBkCjuPAGMP169ehVCqrPP1cft7FgICASus1J9F30rD95F3kFar4snYtHfBif3/YWhl/C9NzgaOQnPsQPX0HIdCt4kAnANUmgcaeJAKAtfcIZEYvBsAgdeoKlx4/wNy5m77DIoQQ0gBoepwq9O3bF6dOnQIArFu3Dq+++qrOelevXkVQUBCA0kEwqampMDev2ajd2g5TNwZ5hUps//suou+m82UWEjOM7dsanQNdjK4VUaNR42L8cbjLfODjqP0jgDFmdPenPhhjUBelwszCVas8PfIziG0DYdP6FZNIfgkhxFTVNu+gFsUqLF26FD179gQAfPTRR+jUqVOFKXJSU1Px8ssv8//PnDmzxkmiqWGM4fKdNOw4GYf8oietiB18HfFiPz/YWBpfK2KBIg9bIn5Acu5D2Fk4YkbYAq3JsZtTkliUHoW0CzOhUeXBZ1Q0OMGTjw+nLkv1GBkhhJDGQoliFXr06IHZs2dj+fLlyM7ORvfu3TFlyhR+ZZYrV67wK7MApSOfP//8cz1HrR/yAgX+PHEX1+5l8GWWUjOMe84Pwf7ORptQWYgt+cQwuzAT99NjEOAapN+gmlhJYSrSoz5D7p1w4L/lCHNur4Fdm7f1GxghhJBGR6eea2Du3LlYvnw51Gp1pXUGDRqELVu2aE2rUxPGfuqZMYao26nYcTIOhYoSvryTnxPGPecHawvjX5ouMz8Vu6LXYki7l9DCrpW+w2kyTK1E1s0fkBm9CBpVHl8ulgXCpedPsPTop8foCCGE1EVt8w5KFGvo6tWrWLduHY4dO4bHjx9DpVLB2dkZPXv2xOTJkzFkSN3miDPmRDE3X4Gtx+/gRnwmX2ZlLsL45/zQyd9Zj5HVjbKkGKfv7EMXn76wLTfVDdD8+iLmJx5E2sX3ocy9w5cJxDI4Bi+EXZu3wQmMezofQghprihRNDLGmCgyxvBvTAp2nb6HonKtiMEBzhjXtzWszI2vFTFV/hh/Rv6M3KJMtHJqg4ldZzarxLCMUn4fqRfeRUHiwXKlHGQB0+HUeQnMzI3vBwAhhJAnaDALaVTZecXYevwOYhKy+DJrCxFe7OePjq2dqtjTsNma2/NrET/MvIuM/GQ4WbvrOaqmx9TFKHh0hP/f3CUULj2+h9QxWI9REUII0RdKFEmNMMZw4UYy/vrnHoqVT/pqdnnGBWP6tIal1LhPRUpE5ni+/cu4eP8YhnZ4BfaWzbPlTGLXBnZt3kZewi44d/0a1q1ebJYtq4QQQkrRqWc9M4ZTz1nyYmw5FovbD7P5MpmlGBP6+6NdK8cq9jRM+cW5OBt3EP2eGaM11Q3QvPoiFqaeR/aN7+He53dw5R4HtTIPHCeAQGSpx+gIIYQ0Bjr1TBqMhjGcu5aEPWfuQ6F60orYva0rRj3rCwsjbEWMS7uBv6LXoVhVCDOBCP3bjNXa3hySRFXBY6RHzIb83iYAQJZTZzh0+JjfLhRb6ys0QgghBoYSRaJTRk4RNh+Pxd3EHL7M1kqClwb4o42Pg/4CqydbC0eo1EoAwPXHEejtPwwSM6meo2oampJiZN34FplXloKVFPDl+Q/2wL79R80iSSaEEFI7lCgSLRrGcObKY+w9ex/KEg1f3rOdG1541hfmEuN+yThaueJZ/2HIyEvBwLbjmkWSyBhD/oM9SPv3Q6jy7vPlAok9nEIWwzbwf5QkEkII0cm4v/VJg0rPKcTmo7GIe5zLl9lZSzBxQAACve31GFndpOcl4eqjC+gXOForEerlO7jZJEaK7JtIvTALhUnHnxRyAtg+8yacghdBKDW+55UQQkjToUTRhDHGUFCsgkKphkQshKVUpDNB0mgYTl15hP3n4qEq14oY2sEdI3u3glRsfC+TyISTOBazA2pNCZytPdChRXd+W3NJEtWKbCTs6QpWUsiXWbj1hXOP7yG1b6/HyAghhBgL48sASLUKi1WIiEnF6SuPkJFbzJc7yqQIC2qBrm1c+IEoqVmF2HT0NuKT5Xw9BxspJg4MgL9n7ZYjNCQyc3uoNaWTgV96cBrtPbo1mwSxjFBiB7u2M5F1dRnMrLzh3G0FrH1GN7vHgRBCSN3R9Dh61tDT49xKyMLa/TegVGkqrSMWCfDq0LZIzizAwfMJUKmf1A0L8sDwXi0hMcJWxKftjl4PG3M7POs3DGZC4xuhXVuFKWchdQyGwMyCL9Oo8pF9axXs2rwDgZm5HqMjhBBiCGgJPyPTkInirYQsrNp9DWBAbZ9UJ1tzTBwQgNYtbOsVgz4kZMQiRZ6I7q36a5U3lzkRVfkPkfbvx8iL3wbH4IVwDF6g75AIIYQYKJpHsZkqLFZh7f4bdUoS+wa3wLCeLSEWCRsltsZ0+MZWRCacBAcOXvat4W7rw28z9SRRU1KIrGtfI/PqcjB1EQAg8+oyyAJeg8iyhZ6jI4QQYgooUTQRETGpVZ5urkyfTh4YHda6ESJqGpaS0l9DDAyXH57RShRNFWMMefHbkRbxMUryH/LlQqkTnDovhZm5mx6jI4QQYkooUTQBjDGcvvKoTvveuJ+J0WGtjbb1rafvINxLv4m27p3R2TtM3+E0uuLMK0i98B6KUv55UsiZwa7tTDgGz4dQLNNfcIQQQkwOJYomoKBYpTW6uTYycotRWFwCS3PDHuzBGMONxxEQCszQxj2ELxcKhJjSo3msKpJ68UNk31wJsCctx5YtBsO5+3eQ2AbqLzBCCCEmixJFE6BQqquvVIVipWEniiVqFbZfWo24tBswF1nC28GPP+UMmH5fxDJCiS2fJIpsWsOl+3ew9BzabO4/IYSQpifQdwCk/iTi+g1CMfQJtc2EIoiFEgBAkaoAN5Oi9BxR02Aa7R8A9u0/gsSuPZy6LEfLMTdg5TWMkkRCCCGNyrAzBFIjllIRHGXSOp1+dpRJYSE1/JfBoHYTkJ6fjD4BIxHoGqTvcBqVUn4Paf9+CLEsAM5dl/PlAjNz+IyKBicwvtHphBBCjBO1KJoAjuMQFlS36VDCOrUwqFYpjUaN83FHkJz7UKvcSmKDGc/ON7okMSN6MWLDpci9+5tWee6djYgNlyIjejFfplHlIz3yM8TvaIP8B3uQdeM7KHPvau1HSSIhhJCmZPhNSaRGurZxwb7z96FSaWo0jyIHQCQSoOszLo0dWo3Ji7LxZ9T/ISX3IVySPPFa6BwIyyVGhpTQ1kRG9GJkXJoPAEg5OwNSx86Q2LWBIvsmUs7OANMokHFpPhhjEFu3QnrkbJQUJvH7CyUOUOU/hFjmp6+7QAghpJmjFkUTYSEVYfqwdgBXmgRWhfvvz/Th7fg1nw2BpcQamv/65aXJH+FB5h09R1R35ZNEAGAaFR4fH4WSonQ8Pj4ajJXw2zIvL0Dy6Ul8ksgJxLDvMButxt2BpUe/Jo+dEEIIKUNL+OmZvtZ6nj68HZ7xtq/37TW0pJwE7L/2O4a2fwUedi31HU6dPJ0k8jgBhBIHqBWZWlPclGflNQLO3VZALDPeSdAJIYQYLlrr2cg0dKIIlC7nF3ErFaejH2kNcHGUSRHWqQW6tXGFuUS/vQ6UJcX45+4B9Gg1EJYSa61txr5Gc2y4FEyt0L2REwKskumMBGIEvlrJfoQQQkgDoLWeCSykIvTp1AJhQR4oLC5BsbIEUrEZLKRmBpGAJec8wPZLq5FblAV5UTZGB0/X2m4IMdaHa+gv//VBVFVMCnUmiQJwQhFcQ39pkvgIIYSQmqI+iiaM4zhYmovgIDOHpbnIYBIwa3M7KEpKWzpjU64gpzBTzxE1LJnfZPi8cAliG1+Aq+YtxgkglvnB54XLkPlNbpoACSGEkBqiRJE0OSuJDQa2GQ8fhwDMCFsAWwsHfYfU4CR2beAx6CA4gaTySpwQQokDvIafhcSuTdMFRwghhNQQJYqkUeUV5+B4zA6on1plpEOL7nil+/uwt3TSU2SNhzENMi4vRvz2ADB1URUV1VArMvFwXygU2TFNFyAhhBBSQ9RHkTSa2ylXsPfKBihKimAutkKv1oP5bYZyGryhFaaeR/LJl6HKT6jZDkwDpTwOCbtD4NprNWT+Uxo1PkIIIaQ2qEWRNBpriQzK//oiXnrwD0rUKj1H1HhUBY+QdPJlPNzXq+okkdOxsgpTg6mLkXLujUaLjxBCCKkLalEkjcbDriW6teqPQmUeBrQZBzOh4Uzu3ZCKM6LxYH8oWElh1RU5AYQS+0rnUXQI+qyRIiSEEELqhloUSYNIy0vC2bsHK5T3f2Y0RgZNg4XYSg9RNQ2JfQeIbUqX2RNI7OHS82c4BC/UrsQJIbbxQ8sxNyG2aV2hZdExZBEcO81rmoAJIYSQGqIWRVJvF+8fx4lbu6BharjYeMLPpT2/jatuehgjVFKYDDMLN/5/TiCES48fII/fBqfgRRBKS1e84TgBv0ILJxDBo/8umJk7waP/X0jYHQKmLh3gQ0kiIYQQQ2V63+KkyZmLLKD5byLpiPgTeo6m8agV2Ug9PxNxW71RlB6ptc3C7Vm49vyJTxIBwLHTPDiGLAInlMI1dA0/BY7Erg1ce60GJ5RSkkgIIcSg0RJ+etYYS/g1NcYYtkb+BBcbTzzrN9Tk+iIyjRo5t39BxqV5pf0LAUidu8N7+DmTbDElhBBiumgJP9Ko4jNuI7cwE0FevfgyjuMwocvbJpk0FSafRuqFmVBkXePLODMLWHkOK12OzwTvMyGEEFKGEkVSI4wxHLy+GZcf/gMzgQie9q3hYOXCbze1JFGV9wBpER8jL367VrmN70Q4dV0OkWULPUVGCCGENB1KFEmNcBwH0X+nlEs0Klx6cBoD247Xc1QNj6mVyLjy/5B17SswdTFfLnEIhkuPH2Dh2quKvQkhhBDTQokiqbE+ASORkBmLYK/eCPF+Vt/hNA6BGQoeHeGTRKHUGU5dlkLmNxWcQMdk2YQQQogJo8EsemaIg1kYY7j++F9YSWzQyqnNU9s0Jnea+WlFaRF4uL83bNu8A8fg+RCKZfoOiRBCCGkQNJiF1IuipBi7Lv2KuPQbkJnbY0bYAkjMpPx2U0oSS4rSkXHpc9j4vgwLtyctpObOXeE74SHMLFyq2JsQQggxfabzrU8ahFgogZqVAAByi7JwK/mSniNqeEyjQtaN73F/uz9ybv+C1AszwTRqrTqUJBJCCCGUKJKncByHoe1fgb2lM8Z3fgtBnqY1eKPg0THE7wpC2sVZ0ChzAACqvPtQZN/Qb2CEEEKIAaJE0cQlZt3D+rPLkJh1r8I2tUaNc3GHkVWQplVuZ+mEN/t8gQDXjk0VZqNTyu/h0bEXkHh4IJQ5MXy5zG8qWo27A6mD6dxXQgghpKFQH0UTF5nwNx7nxCMy4SQ87X358uzCDGyPWo1UeSLupd/EpO4fgOM4frvARPoialT5yLyyFFnXV4BplHy51Lk7XHr8AHOnLnqMjhBCCDFsppENEJ0Klfm4lXwZAHAr+RIKlfn8NkuxFRSqQgDAw8y7eJwTr5cYG1vymenIvPolnySaWbjBLew3eA8/R0kiIYQQUg1KFE3Y1cQLKJv9iDGGa48u8NvEZlIM7fAKnK098Grop2hh10pfYTYqh46fAZwAnEAMh45z0HJsLGR+k0xq9DYhhBDSWOjUs4mQF2WjQJmnVRb14BQY/ksUwRARfxLeDgH8dnOxFV7s+g5sze2bNNbGUlKYgpKiFEgdgvgyqUMHuPZaAwv3vhDb+Fa+MyGEEEIqoAm39ayhJtzecP5rJGbF1Xo/L3s/TOn5UZ1v1xAwtRJZN79HZvRimFm4o+WY6+AEIn2HRQghhBic2uYddP7NRHTyCoVQULsGYqHADEFexjv9DWMM+Q/34/7OdkiP+AQaVR6UubHIjvk/fYdGCCGEmAQ69WwiOrboAXeZN7ZFrUZ2QRp/ylkXDhzsLZ0xrvMbcLJ2b8IoG44i5zbSLr6PgkeHy5VysA38H2x8J+otLkIIIcSUUKJoQpys3fF677nYd+03xCRFVVqvjXsIhnecApFQ3ITRNQy1MhcZlxch++YPwH8ryACAuWtvuPT4Qat/IiGEEELqhxJFEyM2k8Db3r/KRNHbwd8ok8SCR0eRdGoS1MVPJgg3s/SEc9evYd1qvNY8kIQQQgipP0oUTVBy7gMIOAE0TFNhm4ATIDnnIeCth8DqSWTtA7UyGwDACaWw7/AJHDrOhsDMQs+REUIIIaaJEkUT9Dg7HhqmgYATgOME6OwdhqgHp6FhGmiYBo+y7+s7xBphGjU4gZD/Xyzzh33b96DKT4BT168htvbRX3CEEEJIM0CJookpUauQUZACALCzcOIHrHTyCsW2qNXIKkhFRkEKStQqmAkNcwoZTUkxsq6vQN79rfAeGQGBmTm/zanrcposmxBCCGkilCiaGJVaCWdrd7jaeGFI+5f4vohlA10O39iCFPkjlGgML1FkjCH/wW6k/fshVHmlSwpmXV8Bx06f83UoSSSEEEKaDiWKJsZcbInXe8/VmVCJzSQYETQVjGkMLuFSZN1A6sVZKEw68aSQE0Kjyq98J0IIIYQ0KkoUTVB1SaAhJYnq4iykX16AnFurAKbmyy3c+8Gl+0pI7NvpMTpCCCGkeaNEkegF05Qg5/avyLg0D2pFJl8usm4J524rYOX9Ak13QwghhOgZJYpEL0oKk5H27wdg6mIAAGdmAYeOn8G+/YcQmEn1HB0hhBBCAFrrmeiJyMoT9h0+AQDY+L6MVuPuwLHTXEoSCSGEEANCLYqk0WlKCpF98wfYtXkHApEVX+7QcTasWgyGuUsPPUZHCCGEkMpQokgaDWMMeff/RFrExygpeASNUg6nLkv57QIzC0oSCSGEEANGp55JoyjOiMbDA2FIOvkSSgoeAQCyY36EWpGj38AIIYQQUmPUokgaVElROjIufY6c278CYHy5ZYvBcO7+HYQSW73FRgghhJDaoUSRNAimUSE75mdkXF4IjTKXLxfZ+MGl+3ew9HyeprshhBBCjAwliqTeGGN4sK83itP/5csEIms4dJoH+7bvgftvGUFCCCGEGBdKFEm9cRwHa5/RfKIo858Gp85LYWbhqufICCGEEFIflCiSWlMr8wAwCMU2fJldu/dQnBkN+/YfwNypi/6CI4QQQkiDoVHPpMYY0yD37m+I3xGAjEvztbYJhBJ4PLeFkkRCCCHEhFCiSGqkKC0CD/b2RPLpKSgpTEZ2zE9QZMfoOyxCCCGENCI69UyqVFKYjLTIOZDf3ahVbuU1DJyZhZ6iIoQQQkhToESR6KRRK5B943tkXlkMjSqfLxfbPgOX7t/DssUAPUZHCCGEkKZAiSKpID/xMFIvvAuVPI4vE4hlcAz+AnZt3gInEOkxOkIIIYQ0FUoUSQUqeVy5JJGDbeD/4BiyGGbmTnqNixBCCCFNiwazmKCM6MWIDZci9+5vWuW5dzYiNlyKjOjFVe5v+8wbkNi1g7lrb/iMugzX0NWUJBJCCCHNELUompiM6MX81DUpZ2dA6tgZErs2UGTfRMrZGWAaBb/doeNnyL0TDmXePTh3+ZI/Bicwg+fzJyCUOtGye4QQQkgzxjHGmL6DaM7kcjlkMhlyc3NhY2NT/Q5VKJ8kAgA4IcQ2vvAadhYP94dCKb8HMDW/WWjuBnVRMgAOPi9EQeoYXK/bJ4QQQohhq23eQaeeTUSFJBEAmBpKeRzid7aFUh6nlSQC+C9JBACG/MQDTRMoIYQQQowGnXo2EZlX/p/uDUwDtSILYJpK9uTgNfQkLNzCGi02QgghhBgnalE0Ea6hv4ATSgFOWHHjUy2JPM4Mrr3XU5JICCGEEJ0oUTQRMr/J8HnhEsQ2vgBX3dPKQWTTGi1HX4VtwNSmCI8QQgghRogSRRMisWsDr2FnIZQ46G5ZBABOCKHUEd4jLkBi16ZpAySEEEKIUaFE0YQosmPwcH8o1IrMyk83MzXUikw83BcKRXZM0wZICCGEEKNCiaKJyL2zEQm7Q/6bAqeygSv/YRoo5XFI2B2C3DsbmyZAQgghhBgdShRNRMq5GWDqYt0tiZUMcGHqYqSce6PxgyOEEEKIUaJE0UQ4BM3VvYETQCixr3SAi0PQZ40YFSGEEEKMGSWKJsKx0zw4hizSLuSEENv4oeWYmxDbtK7QsugYsgiOneY1YZSEEEIIMSaUKJqQp5NFTiCCR/9dMDN3gkf/v8AJRE/qUpJICCGEkGpQomhiypJFTiiFa+gafgociV0buPZaDU4opSSREEIIITXCMcaYvoNozmq7ODchhBBCSF3VNu+gFsU6mjp1KjiO4y8LFy7Ud0iEEEIIIQ2KEsU6OHToEDZupPkHCSGEEGLaKFGsJblcjhkzZgAALC0t9RwNIYQQQkjjoUSxlj7++GMkJibC09OTTxgJIYQQQkwRJYq18Pfff+PXX38FAPzf//0frK2t9RwRIYQQQkjjoUSxhgoLC/H666+DMYYXX3wRw4YN03dIhBBCCCGNihLFGpozZw7u378Pe3t7fP/99/oOhxBCCCGk0VGiWAPnz5/HTz/9BAD45ptv4OLioueICCGEEEIaHyWK1SguLsarr74KjUaDfv36Ydq0afoOiRBCCCGkSZjpOwBDN3/+fMTGxsLc3Bxr1qyp9/EUCgUUCgX/v1wur/cxCSGEEEIaAyWKVYiMjMS3334LAPjiiy/g6+tb72N++eWX+OKLLyqUU8JICCGEkMZWlm/UdAVnShQroVQq8eqrr0KtViM4OBgffPBBgxx3zpw5Wsd6/Pgx2rRpA09PzwY5PiGEEEJIdfLy8iCTyaqtR4liJZYsWYIbN25AKBTi119/hVAobJDjSiQSSCQS/n8rKyskJibC2toaHMc1yG2UJ5fL4enpicTExBot/k0aDz0XhoGeB8NBz4XhoOfCMDTF88AYQ15eHtzd3WtUnxJFHa5evYply5YBAD744AMEBwc32m0JBAK0aNGi0Y5fxsbGht78BoKeC8NAz4PhoOfCcNBzYRga+3moSUtiGUoUddiwYQNUKhUEAgFEIhGWLFmis94///yjdb2sXkBAAMaNG9cksRJCCCGENBZKFHUo6+Cp0WiwdOnSGu1z8uRJnDx5EgAwcuRIShQJIYQQYvRoHkUTJ5FIsGDBAq1+kUQ/6LkwDPQ8GA56LgwHPReGwRCfB47VdHw0qWDhwoX8VDcLFizAwoUL9RsQIYQQQkgDohZFQgghhBCiEyWKhBBCCCFEJ0oUCSGEEEKITpQoEkIIIYQQnShRrIeFCxeCMQbGmEENZFEqlVi7di0GDRoENzc3SCQSWFlZISAgANOmTcP58+f1HaJRS0tLw/79+zF//nwMGTIEjo6O4DgOHMdh6tSpdTrm8ePHMXXqVLRu3RqWlpaQyWTw9/fH2LFjsWrVKuTn5zfsnTABcrkcW7duxYcffoiwsDC0bt0aMpkMYrEYzs7O6NOnD7766itkZmZWegyVSoXDhw/j/fffR8+ePeHo6AiRSARbW1sEBwfj448/xv3795vwXpmGhw8fYsGCBejcuTOcnJwglUrh6emJ3r17Y/78+bhx40aNj1VYWIhWrVrx7zEfH5/GC9zANcRnT2FhIXbt2oU333wTXbp0gZ2dHUQiERwcHNCjRw8sXLgQKSkpNY7p8OHDmDBhAlq1agULCwv+uR45ciT+/PNPaDSaOt5bwxYVFYVFixZh4MCBaNGiBf896+/vj2nTpuHs2bPVHmPDhg3881fdZcOGDTWKq6CgAD///DP69esHDw8PSCQSuLi4IDg4GO+++y6OHj1a+zvLiElJSEhgbdu2ZQCqvLz77rtMo9HoO1yjVNXjOmXKlFodKysri40cObLa5ys6OrpR7osxO3bsWLWPGwDm6OjIDh8+XGH/tLQ05uDgUO3+YrGYrVy5Ug/30Dj98MMPzNLSssrH9L333qvx8T788EOtfb29vRstdkNX38+eq1evMisrq2pf8zY2Nmzr1q1VHqu4uJiNGTOm2mP17t2bZWdnN8wDYCB69+5do8+eyZMnM4VCUelxwsPDa3QcACw8PLzauP7++2/m7e1d5XE6duxY6/tLE26bEJVKhaFDh+LmzZsAgA4dOuCDDz5AQEAA8vLycPbsWaxYsQIFBQX48ccf4e7ujk8//VTPURs3Ly8vBAYG1ulXWm5uLgYMGIBLly4BAEaNGoWxY8fC19cXQqEQiYmJOH36NHbu3NnQYZsMT09P9O3bFyEhIfD09ISbmxs0Gg0ePXqEHTt2YNeuXcjIyMCIESMQERGBjh078vsqFAq+tTEoKAgjR45Et27d4OLigtzcXBw6dAg//vgjiouLMWvWLJibm+N///ufvu6qUViyZAnmzZsHAPD398frr7+OLl26QCaTITMzE9HR0fjrr78gENTsZFZ0dDRWrlwJqVQKkUiEvLy8xgzfqNTls0cul/NnJ3r16oVhw4ahc+fOcHBwQHp6Onbt2oVff/0VcrkcL7/8MmxsbDBkyBCdx5o5cyb/2eTs7IxPPvkEwcHBEIlEuH79OpYvX44HDx7gzJkzmDBhAg4fPlz/O20gkpKSAADu7u4YN24cevfuDS8vL6jValy4cAErVqzA48eP8dtvv0GlUmHz5s3VHvPIkSNVrr1c3VK/x48fx/Dhw1FcXAxbW1u88cYb6NOnD5ydnVFYWIhbt25h//79SE1Nrd2dBahF0ZRs376d/9XQo0cPVlJSUqFOVFQUE4lEDACztbVlKpVKD5Eat/nz57N9+/axlJQUxhhj8fHxdWpRnDRpEgPAJBIJ27NnT6X1NBoNPU866Hp9P+2vv/7in5tRo0ZpbXv06BEbMGAAu3DhQqX7X7x4kZmbmzMATCaTMblcXu+4TdXx48e1WlKUSmWldatqZSlTUlLCQkJCGAC2aNEivqWkObco1vez59y5c2z8+PHs5s2bldbZvXs34ziOAWC+vr46zzylpKQwgUDAADA7OzuWmJhYoU5ubi7z8fHh44uMjKz5HTVwQ4cOZX/++Weln0Hp6enM39+fv++nT5/WWa98i2J8fHyd4yl/diQoKIh/fehSk/fe0yhRNCHvv/8+/6Lbu3dvpfVGjRrF17t27VoTRmia6pIonjlzht/n66+/btwAm7mAgAD+FHRdlD/1uXPnzgaOzjSo1Wrm5+fHn9pqiB82K1asYABYQEAAUygUlCjqUNcfqdUpf0r50qVLFbbv2bOH3/7BBx9Uepzvv/+er/fDDz80WHzGYN++ffx9f/fdd3XWaahE8bXXXmMAmIWFBUtISKjzcSpDg1lMiFKp5K+3atWq0nq+vr469yFN56effgIAyGQyvPPOO3qOxrRZW1sDAIqLi+u0f9++ffnr9+7da5CYTM3Ro0dx9+5dAMDs2bNhZla/Xk0PHjzA/PnzAQCrV6+GWCyud4yk5qp7zdN3TfWa6nMjOzubP7X9yiuvwNvbu8FvgxJFExIQEMBfr2qkZtmLluM4+Pn5NXpcRJtSqcSePXsAAAMGDIBUKgUAqNVqJCYmIiEhoc5JDdEWGxuLK1euAAACAwPrdAyFQsFfFwqFDRGWydm+fTuA0s+UYcOG8eVZWVm4e/cusrKyanW8t956CwUFBZg0aRL69OnTkKGSGqjuNV/b75qn92kOmupzY//+/SgqKgIAjBgxgi8vLCxEXFwcUlJSwOq5UjMliibkpZdego2NDQBg+fLlUKvVFepER0fjwIEDAICJEyfy9UnTuXr1Kp8Itm/fHnK5HLNmzYKjoyO8vLzQsmVLyGQyDBgwAKdOndJvsEaosLAQd+/exbfffouwsDCUlJQAAGbNmlWn450+fZq//swzzzREiCbn4sWLAAAfHx9YW1tj8+bNaN++PRwcHODv7w8HBwcEBATgm2++0foC1WXr1q04ePAg7OzssGLFiqYInzylutd8+/bt0bNnTwClU7yUDe4oLy8vDytXrgRQ2uo4cODAxgnWQNX2c2PatGlwd3eHWCyGo6Mjunfvjs8//xyPHz+ucr+y9x5Q+rxERkZi4MCBsLa2hp+fH9zc3ODi4oJ33nmnbgNZABrMYmr27NnDLCwsGADWqVMntnHjRnbhwgV27NgxtnDhQmZtbc0AsODg4Co7vJKaq20/oQ0bNvD1FyxYwPft0nXhOI4tW7as8e+EkatumolPP/20TtNBJSUl8e8ZJycnVlRU1AjRGze1Ws0PbOjSpQubOXNmlc9Fz549K50uJSsri7m4uDAAbM2aNVrbqI9iRY3RR/HKlStMKBQyAKx9+/aV1ouNjWUtW7ZkAJiLiwtbsWIFO3nyJDtz5gxbtWoVv83R0bHKAWOmSK1Ws65du/LPTVRUlM56NZkeRyqVstWrV1d6W3369OHrbtiwgZmZmVV6LFdXV3blypVa3x9KFE3QrVu32PTp0/mRa+UvLi4ubOXKlaygoEDfYZqM2n5Yf/vtt1ofAgDY4MGDWUREBCsuLmZpaWls1apVTCaT8fV2797d+HfEiFX2gRsUFMQiIiLqdEyNRsOGDx/ebDvj11RWVlaF17Obmxv7448/WFZWFissLGSnT59m3bt3r3QEepmyTvk9evSokNhTolhRQyeKxcXFrHPnzjUaFMkYYxkZGWzx4sU652YUiUTso48+0jki2tR98803/OMwevToSuuFh4ezVq1asY8++ojt3LmTRUREsIiICLZ161Y2btw4re/wp384lenQoYPW+08kErElS5awhw8fMoVCwW7evMmmTp3K1/Hx8WG5ubm1uj+UKJoYhULB5syZw5ycnCr9VdG5c+cqp2MhtVPbD+vFixdrPR8DBgzQOc3CmTNn+JaaZ555hiZIr0J2dja7fv06u379OouIiGBbtmzhR/f7+vqyffv21fqYS5Ys4Z+jvn37MrVa3QiRG7/ExESt17OFhQW7fft2hXqFhYWsY8eOfL2LFy9qbT99+jTjOI6ZmZmxq1evVtifEsWKGjpRnD59eq2OFx4ezgIDAyv9rvHy8mLLly9vVp9dp06d4lv1nJ2dWWpqaqV1c3Jyqnxs9u3bx09nZ2FhwZKTkyvU8fX11XrMf/vtN53H+t///sfXqe1ZKkoUTUh+fj4/Y7xQKGSffPIJu3XrFlMoFCw3N5cdPXqUhYaG8qc0V6xYoe+QTUJtP6y//vprrTf25cuXK607duxYvp6uL09Std9++41xHMcEAkGNVjYo88cff/C/5lu2bKnzA5qUSk9P13o9z5w5s9K6+/fv5+u9//77fHlxcTE/jdGHH36oc19KFCtqyERx6dKl/LG6dOnC8vPzq6z/wQcf8PVfeOEFdu7cOZafn8+KiorY5cuX2bRp07Ra1Woy76mxu3HjBrOzs+Nb9yqbP7E2yjcsLFmypML28iuxdejQodLjZGRkMIlEwoDSbmm1QYmiCfnoo4+0+iroolKpWN++fRkAJhAI6tRfgWir7Yf16tWr+fpOTk5V1v3111/5umvXrm2giJuX8ePHMwDM0tKSZWZmVlt///79/K94V1dXFhcX1wRRGq/i4mKtRHH//v2V1i0qKuJbW0JDQ/nyefPmMQDM09Oz0gSFEsWKGipRLP+ZFBgYyNLT06usXz7hnzp1aqX1yp7X5tB14/79+8zd3Z1vqGmo7kKpqan8j9YBAwZU2F6+S8dHH31U5bF69erFf/fXZuJtGvVsIhhjWL9+PYDSpbOmTJmis56ZmRkWL14MANBoNDVeaJw0HE9PT/56dcsyla+bnp7eaDGZspEjRwIACgoKql1G7NSpUxg7dixUKhXs7Oxw5MgRrbngSEUSiQROTk78/+Vfs0+TSqVwdHQEoP16Xr58OQCgf//+2LdvH7Zu3VrhUlBQAKD0eSwr+/vvvxvjLjUrW7ZswVtvvQUA8Pb2xrFjx/jnqDJr164FUDod0pIlSyqt99lnn8HKygoA+O8nU5SUlIT+/fsjKSkJHMdh/fr1/OdOfTk7O8PBwQEAdI6ALv9+q+q9V367RqOp1ZRVtNaziUhNTeWf+E6dOlVZNyQkhL9++/btRo2LVNS2bVv+uq4pjMorv72+kxg3V+WTmAcPHlRaLyIigl8r1crKCocOHUKHDh2aIkSj17ZtW34qp5q+psu/nssmYw4PD0d4eHiV+2dkZOCll14CAISFheG5556ra9jN3t69ezF58mRoNBq4ubnhxIkT1f54BYBbt24BKE1iPDw8Kq0nlUrRtm1b/Pvvvyb7XZORkYEBAwbw80n++OOPmDx5coPeBsdxlW5r27YtP49pY32fUIuiiSj/pJfNG1cZlUqlcz/SNLy9veHl5QUASEhIqHIy1PIT1lb1gUwqV/5XeFnrxtOuXbuGwYMHIz8/H1KpFPv27UO3bt2aKkSj9+yzz/LXq5qAWS6XIyMjAwC9nvXtxIkTGD9+PEpKSuDg4IBjx47VuPW87Hujuu8a4Mn3jSl+1+Tm5mLQoEGIiYkBACxbtgxvv/12g95Geno6/55xd3evsL2m7z3gyfeJVCqFvb19jWOgRNFE2Nvb85NnX7hwoco3cPmJQFu2bNnosZGKxowZA6D0i/PEiROV1tu1axd/PTQ0tNHjMkVlv7aB0glpn3bnzh0MHDgQ2dnZEIlE2LlzJ60GUktlr2cA+Ouvvyqt99dff/E/jHr37s2Xs9L+8lVeypYm8/b25stoQvq6OX/+PEaOHAmFQgGZTIYjR45onemoTtn3RmZmJt+6qEtWVhZu3LihtY+pKCwsxNChQ3H58mUAwNy5czF79uwGv51ffvmFf8+EhYVV2P7ss8/yZ0327dtXaatifHw8v0pVr169IBDUIv2rcW9GYvBeeuklvlPrwoULddbJyspibdq04esdOXKkiaM0PXXpUP7gwQN+zrn27dvrnNfq999/5487dOjQBo7a+IWHh1c7AXb5OStbtmxZYeTlgwcPmKenJ98Bffv27Y0ZskkbMmQI31H++PHjFbYnJyezFi1aMABMLBazR48e1er4NJilorp89kRHRzNbW1t+gNfZs2drfbtr1qzhb3fgwIE6B0ao1Wr28ssv8/XmzJlT69sxVAqFgg0cOJC/b++9916tjxEfH1/ljBeMlU6PIxaLGQBmbm5e6Xtm+fLlfCwLFiyosF2lUrHBgwfzdWr7OccxVs9FAInBuH37NkJCQlBYWAgAGD58OKZMmYJWrVqhuLgYFy9exMqVK/Hw4UMAQL9+/XD8+HF9hmyUzp49i7i4OP7/jIwMfPzxxwBKf6lNnz5dq/7UqVN1Hufrr7/GJ598AqB0HdTZs2ejQ4cOkMvl2LVrF1atWgW1Wg0bGxtERUXRutxP8fHxQV5eHsaMGYPQ0FD4+vrCysoKeXl5uH79OjZt2oRz584BAMRiMQ4cOID+/fvz+2dmZqJHjx64e/cuAOCTTz7BpEmTqrxNOzs7OmVaiTt37qBbt27IycmBVCrFrFmz8Pzzz8Pc3BwRERH48ssv8ejRIwClg1fKXvs15ePjgwcPHsDb2xsJCQmNcA8MX30/e+7du4eePXsiLS0NAPDdd99pvSd0cXZ2hrOzs1aZUqlEUFAQ35rYvn17vPvuu+jYsSOEQiFiYmKwatUqXLhwAQDg4uKCGzduVDtIxliMGTOGP9vz3HPPYeXKlVX2IxSLxfD399cqO3XqFPr27YsePXpg+PDh6NixI/84379/Hzt27MCOHTv41sSff/6ZH3T0tOLiYvTq1Ytv3ZwwYQKmTJkCZ2dn3Lt3D9999x3/XDz//PPYv39/lfFWUKu0khi8Y8eOMUdHx0onQC27PPfccywrK0vf4RqlKVOmVPv4lr9U5dNPP9W5gk7ZxdnZmZ0/f76J7plxKWthqu7SokULdvTo0Qr7nzx5slbPIxpgrjpTd+bMGX4JPl0XjuPY559/XqdjU4ti/T97arJk3NMXXS1UjDGWkJCgNYF6ZZeWLVuy6Ojoxn1gmlhtH0Ndr9mafv5YWFhUuipLeUlJSSwkJKTKYz3//PNMLpfX+v6aXu/SZq5///64ffs21q1bh0OHDuHmzZvIycmBmZkZXF1d0aVLF0ycOBEjRoyo3S8K0ii+/PJLjBgxAqtWrcKZM2eQnJwMqVQKf39/jBgxAu+++y5kMpm+wzRIR44cwYEDB3Du3DnExcUhNTUVmZmZMDc3h7OzM4KCgjBs2DCMHz8eFhYW+g63WQgNDcXNmzfx448/Yvfu3YiPj4dSqYSbmxv69OmDd999t9pZGYhx8Pb2RmRkJLZu3YodO3bg8uXLSE9PB2MM9vb26NChA1544QVMnjwZlpaW+g7X4ISEhOCPP/7AhQsXEBUVheTkZGRkZKCkpAR2dnZo27Yt+vXrh+nTp1do0dXFzc0NFy9exLp167BlyxbExMQgJycHDg4O6Nq1K6ZOnYpRo0bVKVY69UwIIYQQQnSiUc+EEEIIIUQnShQJIYQQQohOlCgSQgghhBCdKFEkhBBCCCE6UaJICCGEEEJ0okSREEIIIYToRIkiIYQQQgjRiRJFQgghhBCiEyWKhBBCCCFEJ0oUCSGEEEKITpQoEkIIIYQQnShRJISQKixcuBAcx4HjOJw6dUrf4Ril4uJifPXVV+jRowfs7OwgFAr5xzQhIUHf4RFCqkCJIiGE/9Iuuxw+fLjafRISEvj6oaGhTRAlMUZFRUV49tlnMXv2bFy8eBE5OTnQaDR1Pl6fPn0qvF7LLlKpFK6urujTpw8WLFiABw8eVHqcDRs2VHqcqi4vvPBCnWMnxBiZ6TsAQojhmTNnDgYNGgSO4/QdCjFyq1evRmRkJACgTZs2mDFjBjw8PCAUCgEAzs7ODXZbCoUCqampSE1NxenTp7Fs2TIsXrwYn3zySYPdBiHNDSWKhJAKrly5gi1btmDixIn6DoUYuQMHDgAobbU+cuQIWrRo0WDHXrx4Mdq1a8f/r1AoEBcXh02bNuHWrVtQKpWYPXs2xGIxZs2aVelx+vbti5kzZ9boNt3c3OobNiFGhRJFQghPKpVCqVRCo9Fg3rx5GDduHEQikb7DIkYsMTERQGnLYUMmiQAQGhqKPn36VCj/9NNP8cYbb2Dt2rUAgHnz5mHSpElwcHDQeRwvLy86pUxIJaiPIiGE5+DggEmTJgEA7t+/jzVr1ug5ImLsFAoFgNIfIU1FKBTi559/5hPT/Px8HDx4sMlunxBTQokiIUTLokWLIJFIAJSe2svPz6/zsaZOnVrj0a3lBxds2LChwvbyg2emTp0KAEhJScHcuXPRrl072NjYwNHREb1798a2bdvAGNPa/8aNG3j99dcREBAACwsLODg4YOjQoXUayfz3339j/Pjx8Pb2hlQqhYuLC4YOHYqdO3fW+BhqtRqbNm3CuHHj4OPjA0tLS1hZWSEgIACvv/46oqKiqtxf1+N1+fJlvPHGG/D394e1tXWlj2VN5eTkYNmyZejduzdcXFwgFovh7OyM0NBQfPnll8jJydG5X/mR4mUDSh48eFBhYEh9YquOWCzG4MGD+f+vXbvWaLcFlCbEa9aswZAhQ+Dh4QGpVAoLCwt4eXkhODgYr7zyCjZs2FCv9xMh+kCnngkhWry8vPDWW2/hu+++Q1paGr799lvMnz9f32FVcO7cOYwePRppaWla5WfPnsXZs2dx4sQJrF69GhzH4ZdffsHbb7+NkpISvl5RUREOHjyIgwcPYtWqVXjjjTdqdLsffvghvv32W62ytLQ0/lgvvPACtm7dyifbuty4cQPjxo3D7du3K2y7c+cO7ty5g7Vr1+Kdd97BypUr+YEfVfnqq6/w2WefQa1W1+h+VOfgwYOYNGkSsrKytMrT09ORnp6Oc+fO4ZtvvsHvv/+O559/vkFus6GVHyiTm5vbaLcTHx+PwYMH486dOxW2JSYmIjExEdHR0di0aROsrKwwduzYRouFkIZGiSIhpIK5c+di3bp1kMvl+Oabb/Dmm2/CyclJ32HxHj58iBdeeAG5ubmYOnUqwsLCIJVKERkZiVWrVqGoqAi//PILevToARsbG8yYMQOOjo549dVX0bFjR5SUlODAgQPYtm0bAGDmzJno06cPAgMDq7zdH3/8Ebt27YJMJsOrr76KkJAQqNVqnDt3Dhs3boRCocDu3bsxceLESlsXo6OjERYWhry8PABA7969MXToUHh7e0Oj0eDatWvYsGEDUlNT8dNPP0GpVFbbBWDbtm04dOgQrKysMHnyZHTt2hUikQgxMTFwdXWt9eN75MgRjBw5kk+su3XrhgkTJsDd3R3JycnYunUrLl68iKysLIwcORL79+/HoEGD+P0nTJiAoKAgAMD//vc/pKenw8nJCb/88ovW7QQHB9c6ttoo/yNCJpM12u2MHTuWTxIDAwMxbtw4eHt7QyaTQS6XIzY2Fv/88w8iIiIaLQZCGg0jhDR7ABgA5uHhwZctWbKEL585c2aFfeLj4/ntvXr10nncKVOm8HXi4+OrjCE8PJyvGx4eXuXtAWD29vYsKiqqQr2TJ08yjuMYAObj48McHBxYly5dWGZmZoW68+fP54/31ltv6YxrwYIFWrfr5+fHEhMTK9S7fv06c3Jy4utt2bKlQp2CggLWqlUrBoBZWFiwvXv36rzNnJwc1rdvX/5Yx44dq1Cn/OMFgPn7+7MHDx7oPF5t5OXlMRcXF/64CxcuZBqNRquORqPReuxcXFyYXC7XeTxvb28GgHl7e9c7NsYYCwsL42/35MmTldZTKpXM09OTr7tx40at7eUfvylTptQ5nsjISP4448aNY2q1utK6CQkJ1b4PCDE01EeREKLTrFmz+Nao1atXG9wKGj/++CNCQkIqlPfp0wf9+vUDUNqvMT8/H9u3b4e9vX2Fup9++imsrKwAoEaTjAsEAmzbtk3n6N127drxo2yB0lPBT1u7di3u378PAFizZg2GDx+u83ZkMhm2b98OGxsbAMCKFSuqjIvjOGzduhVeXl7V3ofqhIeHIzU1FQDw/PPPY8GCBRXm0+Q4Dl988QXfBzA1NRXr16+v9203FLVajZkzZ/Ijri0tLas8Pb5x48YaT7j9dJ/WuLg4/vrUqVMhEFT+tert7Q0fH5963TdCmholioQQnSwtLfm+iUqlEvPmzdNzRE84OzvjxRdfrHR7+ZVihg8fDm9vb531zM3N0blzZwCl/cyKi4urvN2BAwfyp1R1GTFiBAICAgCUnmIuSwrLbNy4EQDg4eFR7RyVZYNtAODUqVP86GFdQkND0alTpyqPV1O7du3ir8+ePbvKup999pnO/ZrK2bNnsXv3bv7y559/YunSpQgKCsLq1av5el988QUcHR0bJQZLS0v++qVLlxrlNgjRJ+qjSAip1PTp0/Htt98iLi4Omzdvxscff4wOHTroOyx07ty5ygEe5fvlde3atcpjldVljCEnJ6fKPn39+/evNrb+/fsjNjYWABAREYFWrVoBAORyOa5cuQKgdNLmvXv3VnussuSwuLgY8fHxlfah7N27d7XHqgnGGN+PzsLCotqlGXv16gVLS0sUFBQgMjISGo2myha1hlbdjxeRSISFCxfiww8/rLJebSbcLj/BN1D6GFhYWKCwsBCLFi1CZmYmpkyZgqCgIFrZiJgEShQJIZUSiURYsmQJJkyYAI1Ggzlz5vArbehTZRMnlyk/4rg2datrUfTz86s2tvJ1kpKS+OuJiYn8GsdRUVEYNWpUtccq7+nRx+U11ETWcrkchYWFAABfX99qkz6BQIDWrVvj6tWrKCoqQk5Ojs5T/E1FLBbD1tYWAQEBCAsLw7Rp0/hEvSr1mXDb3t4e33//PWbMmIGSkhJ8//33+P777+Hg4IAePXogNDQUAwcObLAWX0KaGp16JoRUafz48fzo1IMHD+Kff/7Rc0SoVatVQ7ZwlT/NWJM6ZSObAVQ652BNKZXKSreZm5vX69hlysdbk/sKgO/j+fT+TeHkyZNgjPGXsrWe//nnHyxevLhGSWJDmD59Ok6fPo2BAwfyr7fMzEzs378fn376KYKDg9GhQwccOnSoSeIhpCFRokgIqRLHcVi2bBn//6efftoot9NQ8/81poKCglrVsba25q+XT6hGjx6tleDU5KJrqbqGVj7emtxXAFoTSJffv7kJDQ3FkSNHkJGRgb1792LOnDkIDQ2FmVnpibvr16/j+eefb9RJxglpDJQoEkKqNWDAAL5/3oULF/DXX3/VaL/yp3WrahEDgIyMjLoH2ETKj3CtSR13d3f+uoeHB3+9bDSuobGxseFbEu/fv8+fKq+MRqPBvXv3AJS2atra2jZ2iAbPzs4Ow4cPx9KlS3HmzBkkJSXhnXfe4bd/+OGHUKlUeoyQkNqhRJEQUiPLli3jO+fPnTu3Ri2AdnZ2/PXHjx9XWff8+fP1C7AJHDt2rNo6x48f569369aNv+7o6Ii2bdsCKF1qr2wKGkPCcRy6dOkCoLRF8dy5c1XWP3fuHN+i2KVLlyYdyGIsnJyc8OOPP6Jjx44ASvua3rx5U89REVJz9K4mhNRISEgIxo0bBwC4detWjU6hlSVGgHYC9bTY2FgcPHiw3jE2tmPHjlW5ZvCBAwf4ZfmCg4PRsmVLre1TpkwBUHqa3RCXRQSAMWPG8NeXL19eZd3yXRLK70cqKv9aKL+UJCGGjhJFQkiNLVmyhO9z9d1331Vbf8CAAXz9n3/+Weep28ePH2PMmDFG8eWpVqsxfvx4rdHMZWJiYvDaa6/x/3/yyScV6rz99tv8hMu//PILZs+eXeVpSKVSiW3btuHnn3+uf/A1NHXqVLi4uAAoTXwXL16ss97ixYv55N7FxQXTpk1rshgNyaZNm7Bu3boq+3TeuXMHJ06cAABIpVJ+rk1CjAFNj0MIqTE/Pz9Mnz4dq1evrtFgB1dXV0yePBnr169Hbm4uunbtijfffBMdOnSAQqFAZGQkNm7ciMLCQrz44ov4888/m+Be1N2YMWOwc+dOtG3bFq+99hqCg4OhVqtx/vx5bNiwgZ9eZ/To0TonBLewsMDevXvx7LPPIicnB1999RX++OMPjB07Fh07doSNjQ0KCwuRmJiIy5cv4/jx45DL5VoJaGOzsrLCxo0bMXToUL7l89ChQ3jxxRfh5uaGlJQUbN26FRcuXAAAmJmZYePGjUY9kOXhw4fYvXt3jeqKRCJ+InQAuHv3Lr744gvMnDkT/fv3R5cuXeDl5QVzc3Okp6cjIiICO3bs4N8vM2fONOrHijQ/lCgSQmpl/vz5+O233/j59qrz7bff4ubNm/j333+RnZ2NpUuXam03NzdHeHg41Gq1wSeK77zzDnx8fLBixYpKl9UbOXIkNm3aVOkx2rdvj6ioKLz88sv4999/kZSUhB9++KHS+hzHaQ2EaQqDBg3Cnj17MGnSJGRnZ+PChQt8YlienZ0dfv/9dwwaNKhJ42toJ0+exMmTJ2tUVyaTaU11VNZvt7CwEHv37q10InWO4/DWW29VeP0TYugoUSSE1IqbmxtmzZpV4y88mUyG06dPY/Xq1diyZQtu3boFpVIJDw8PDBo0CDNnzkRAQIDRTBvyzTffYMiQIVizZg0uXryI1NRUyGQyhISE4LXXXsPYsWOrPYavry8uXryIo0ePYvv27Th//jySkpKQl5cHCwsLeHh4oE2bNggLC8Pw4cMr9HVsCkOHDsX9+/exatUqHDhwALGxscjJyYGtrS38/f0xdOhQvPXWW81+pPPcuXPRt29f/P3334iIiEBsbCySk5OhVCphZWWFVq1aoVevXnj11Vdp0m1ilDjGGNN3EIQQQgghxPDQYBZCCCGEEKITJYqEEEIIIUQnShQJIYQQQohOlCgSQgghhBCdKFEkhBBCCCE6UaJICCGEEEJ0okSREEIIIYToRIkiIYQQQgjRiRJFQgghhBCiEyWKhBBCCCFEJ0oUCSGEEEKITpQoEkIIIYQQnShRJIQQQgghOlGiSAghhBBCdPr/hpF9nZ38t5YAAAAASUVORK5CYII=",
      "text/plain": [
       "<Figure size 700x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# cycle_value = [[460992,  50176,  451584,  200704,  802816,  200704,  451584,  200704,  200704,  451584,  200704,  401408,  451584,  200704,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  401408,  451584,  200704,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  401408,  451584,  200704,  262144,  200704,  451584,  200704,  200704,  451584,  200704,  21168,  7056,  12544,  50176,  7056,  18816,  21168,  8064,  21168,  21168,  5600,  8,  8,  8820,  14700,  9408,  15,  15,  14700,  14700,  9408,  15,  15,  14700,  29400,  1680,  14700,  12544,  1400,  12544,  11270,  1288,  11270,  11270,  1288,  11270,  30720,  3360,  225,  240,  41160,  57624,  4704,  441,  441,  65856,  57624,  3360,  441,  441,  20580,  29400,  4800,  900,  900,  29400,  29400,  4800,  900,  900,  29400,  29400],\n",
    "# [3687936,  50176,  3612672,  802816,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  451584,  401408,  200704,  6021120,  451584,  401408,  6021120,  451584,  401408,  6021120,  451584,  401408,  12042240,  451584,  200704,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  200704,  451584,  200704,  401408,  451584,  200704,  262144,  200704,  451584,  200704,  200704,  451584,  200704,  1058400,  373968,  163072,  551936,  455112,  18816,  931392,  145152,  931392,  931392,  39200,  12,  8,  35280,  235200,  117600,  15,  15,  441000,  235200,  117600,  15,  15,  441000,  235200,  75600,  14700,  12544,  63000,  12544,  90160,  57960,  22540,  90160,  57960,  22540,  1397760,  35280,  225,  480,  41160,  57624,  211680,  441,  441,  1843968,  57624,  129360,  441,  441,  20580,  29400,  184800,  900,  900,  29400,  29400,  184800,  900,  900,  29400,  29400],\n",
    "# [460992,  802816,  28901376,  25690112,  12845056,  12845056,  28901376,  25690112,  12845056,  28901376,  25690112,  3211264,  3612672,  12845056,  3211264,  12845056,  3612672,  12845056,  12845056,  3612672,  12845056,  12845056,  3612672,  12845056,  25690112,  7225344,  3211264,  1605632,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  6422528,  7225344,  6422528,  4194304,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  42336,  373968,  200704,  401408,  21168,  301056,  169344,  16128,  338688,  169344,  5600,  288,  96,  70560,  470400,  23520,  60,  240,  117600,  470400,  23520,  60,  240,  117600,  470400,  8400,  117600,  62720,  7000,  313600,  180320,  6440,  45080,  180320,  6440,  45080,  107520,  11760,  3600,  14400,  658560,  230496,  23520,  7056,  1764,  4214784,  230496,  18480,  7056,  1764,  164640,  470400,  26400,  7200,  7200,  235200,  470400,  26400,  7200,  7200,  235200,  470400],\n",
    "# [3687936,  802816,  7225344,  3211264,  12845056,  12845056,  7225344,  3211264,  12845056,  7225344,  3211264,  3211264,  1806336,  12845056,  3211264,  96337920,  1806336,  12845056,  96337920,  1806336,  12845056,  96337920,  1806336,  12845056,  385351680,  7225344,  3211264,  1605632,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  144506888,  3211264,  3211264,  14450688,  3211264,  3211264,  7225344,  6422528,  2097152,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  529200,  14112,  1304576,  8830976,  151704,  301056,  931392,  36288,  1862784,  931392,  39200,  288,  96,  35280,  235200,  23520,  60,  240,  441000,  235200,  23520,  60,  240,  441000,  470400,  7560,  117600,  62720,  6300,  156800,  721280,  5796,  45080,  721280,  5796,  45080,  199680,  5040,  3600,  14400,  1317120,  230496,  21168,  7056,  1764,  3687936,  230496,  11760,  7056,  1764,  164640,  470400,  16800,  7200,  7200,  235200,  470400,  16800,  7200,  7200,  235200,  470400],\n",
    "# [691488,  200704,  7225344,  6422528,  3211264,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  802816,  903168,  3211264,  802816,  6422528,  903168,  3211264,  6422528,  903168,  3211264,  6422528,  903168,  3211264,  12845056,  1806336,  802816,  401408,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  1605632,  1806336,  1605632,  1048576,  802816,  1806336,  1605632,  802816,  1806336,  1605632,  148176,  373968,  100352,  301056,  42336,  75264,  127008,  32256,  254016,  127008,  5600,  72,  24,  17640,  117600,  23520,  15,  60,  58800,  117600,  23520,  15,  60,  58800,  117600,  16800,  29400,  18816,  14000,  87808,  45080,  12880,  11270,  45080,  12880,  11270,  215040,  11760,  900,  3600,  164640,  57624,  47040,  1764,  441,  1053696,  57624,  18480,  1764,  441,  41160,  117600,  26400,  1800,  1800,  58800,  117600,  26400,  1800,  1800,  58800,  117600],\n",
    "# [3687936,  200704,  1806336,  802816,  3211264,  3211264,  1806336,  802816,  3211264,  1806336,  802816,  802816,  451584,  3211264,  802816,  24084480,  451584,  3211264,  24084480,  451584,  3211264,  24084480,  451584,  3211264,  96337920,  1806336,  802816,  401408,  802816,  3612672,  802816,  802816,  3612672,  802816,  802816,  3612672,  802816,  802816,  3612672,  802816,  802816,  3612672,  802816,  802816,  1806336,  1605632,  524288,  802816,  1806336,  1605632,  802816,  1806336,  1605632,  529200,  52920,  326144,  2207744,  151704,  75264,  232848,  36288,  465696,  232848,  39200,  72,  24,  8820,  58800,  23520,  15,  60,  110250,  58800,  23520,  15,  60,  110250,  117600,  15120,  29400,  18816,  12600,  43904,  180320,  11592,  11270,  180320,  11592,  11270,  199680,  5040,  900,  3600,  329280,  57624,  42336,  1764,  441,  921984,  57624,  23520,  1764,  441,  41160,  117600,  33600,  1800,  1800,  58800,  117600,  33600,  1800,  1800,  58800,  117600],\n",
    "# [1152480,  802816,  3612672,  3211264,  12845056,  12845056,  3612672,  3211264,  12845056,  3612672,  3211264,  3211264,  1806336,  12845056,  3211264,  25690112,  1806336,  12845056,  25690112,  1806336,  12845056,  25690112,  1806336,  12845056,  102760448,  7225344,  3211264,  1605632,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  3211264,  7225344,  6422528,  2097152,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  84672,  52920,  401408,  2408448,  14112,  301056,  254016,  52096,  508032,  254016,  14000,  288,  96,  17640,  58800,  9408,  60,  240,  117600,  58800,  9408,  60,  240,  117600,  117600,  5040,  117600,  62720,  4200,  156800,  180320,  3864,  22540,  180320,  3864,  22540,  61440,  3360,  3600,  14400,  658560,  230496,  14112,  7056,  1764,  1053696,  230496,  6720,  7056,  1764,  164640,  470400,  9600,  7200,  7200,  235200,  470400,  9600,  7200,  7200,  235200,  470400],\n",
    "# [1152480,  200704,  6322176,  3211264,  3211264,  3211264,  6322176,  3211264,  3211264,  6322176,  3211264,  802816,  451584,  3211264,  802816,  6422528,  451584,  3211264,  6422528,  451584,  3211264,  6422528,  451584,  3211264,  25690112,  1806336,  802816,  401408,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  401408,  3612672,  802816,  802816,  1806336,  1605632,  524288,  802816,  1806336,  1605632,  802816,  1806336,  1605632,  84672,  56448,  100352,  602112,  28224,  75264,  127008,  36288,  254016,  127008,  14000,  72,  24,  8820,  58800,  37632,  15,  60,  58800,  58800,  37632,  15,  60,  58800,  58800,  7560,  29400,  18816,  6300,  43904,  45080,  5796,  11270,  45080,  5796,  11270,  245760,  10080,  900,  3600,  164640,  57624,  21168,  1764,  441,  1053696,  57624,  23520,  1764,  441,  41160,  117600,  33600,  1800,  1800,  58800,  117600,  33600,  1800,  1800,  58800,  117600],\n",
    "# [460992,  802816,  28901376,  25690112,  12845056,  12845056,  28901376,  25690112,  12845056,  28901376,  25690112,  3211264,  3612672,  12845056,  3211264,  12845056,  3612672,  12845056,  12845056,  3612672,  12845056,  12845056,  3612672,  12845056,  25690112,  7225344,  3211264,  1605632,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  1605632,  14450688,  3211264,  6422528,  7225344,  6422528,  4194304,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  127008,  373968,  200704,  401408,  42336,  301056,  169344,  16128,  338688,  169344,  5600,  288,  96,  70560,  470400,  23520,  60,  240,  117600,  470400,  23520,  60,  240,  117600,  470400,  8400,  117600,  62720,  7000,  313600,  180320,  6440,  45080,  180320,  6440,  45080,  107520,  11760,  3600,  14400,  658560,  230496,  23520,  7056,  1764,  4214784,  230496,  18480,  7056,  1764,  164640,  470400,  26400,  7200,  7200,  235200,  470400,  26400,  7200,  7200,  235200,  470400],\n",
    "# [3687936,  802816,  7225344,  3211264,  12845056,  12845056,  7225344,  3211264,  12845056,  7225344,  3211264,  3211264,  1806336,  12845056,  3211264,  96337920,  1806336,  12845056,  96337920,  1806336,  12845056,  96337920,  1806336,  12845056,  385351680,  7225344,  3211264,  1605632,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  14450688,  3211264,  3211264,  7225344,  6422528,  2097152,  3211264,  7225344,  6422528,  3211264,  7225344,  6422528,  529200,  42336,  1304576,  8830976,  151704,  301056,  931392,  36288,  1862784,  931392,  39200,  288,  96,  35280,  235200,  23520,  60,  240,  441000,  235200,  23520,  60,  240,  441000,  470400,  7560,  117600,  62720,  6300,  156800,  721280,  5796,  45080,  721280,  5796,  45080,  199680,  5040,  3600,  14400,  1317120,  230496,  21168,  7056,  1764,  3687936,  230496,  23520,  7056,  1764,  164640,  470400,  33600,  7200,  7200,  235200,  470400,  33600,  7200,  7200,  235200,  470400]]\n",
    "\n",
    "area_overhead = [\n",
    "[45, 99, 200, 450, 999, 2100],\n",
    "[30, 65, 138, 299, 689, 1300],\n",
    "[20, 40, 80, 160, 320, 640]\n",
    "]\n",
    "\n",
    "area_overhead= np.log2(area_overhead)\n",
    "max_range = np.max(area_overhead)\n",
    "\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\", \"#23445D\", \"#56517E\"]\n",
    "shape_list = [\"o\", \"*\", \"X\", \"p\", \">\", \"d\", \"s\", \"H\", \"<\"]\n",
    "linestyle_list = [\"solid\", \"dotted\", \"dashed\", \"dashdot\"]\n",
    "\n",
    "x = [i for i in range(len(area_overhead[0]))]\n",
    "# x = [2**(3+i) for i in range(len(area_overhead[0]))]\n",
    "# create data\n",
    "fig = plt.figure(figsize=[7,5.5])\n",
    "ax = plt.subplot(111)\n",
    "\n",
    "barWidth = 0.5\n",
    "plt_handler = []\n",
    "# plt_handler.append(plt.bar(x, area_overhead[0], width=barWidth, color=\"#666666\"))\n",
    "\n",
    "for case_id in range(len(area_overhead)):\n",
    "    plt_handler.append(plt.plot(x, area_overhead[case_id], marker=shape_list[case_id], markersize=10, color=color_list[case_id], linewidth=2, linestyle=linestyle_list[case_id])[0])\n",
    "\n",
    "# for case_id in range(len(area_overhead)-1):\n",
    "#     plt_handler.append(plt.plot(x, area_overhead[case_id+1], marker=shape_list[case_id], markersize=10, color=color_list[case_id], linewidth=2)[0])\n",
    "\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(r\"Area $mm^2$\", fontsize=BIGGER_SIZE)\n",
    "plt.xlabel(r\"Number of PEs\", fontsize=BIGGER_SIZE)\n",
    "# plt.xlabel(r\"$Log_2(N)$ for $N\\times N$ PEs\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE)\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "plt.xticks(x,[\"8\",\"16\",\"32\",\"64\",\"128\",\"256\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.ylim([15, max_range*1.18])\n",
    "\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CX32\", \"WX32\", \"HX32\", \"CX4WX8\", \"CX4HX8\", \"WX4HX8\", \"WX4HX8\", \"WX32D\", \"HX32D\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "plt.legend(plt_handler, [\"ART(MAERI)\", \"FAN(SIGMA)\", \"AFFT(LAMBDA)\"], loc='best', ncol=1, fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"Global Optimal\", \"CWH_CX32\", \"HWC_WX32\", \"HWC_HX32\", \"CWH_CX4WX8\", \"CHW_CX4HX8\", \"WHC_WX4HX8\", \"WHC_WX4HX8\", \"WHC_WX32D\", \"HWC_HX32D\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "# plt.ylim([15, max_range*1.18])\n",
    "\n",
    "# print(f\"latency saving ratio range is [{1-np.max(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))},  {1-np.min(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))}]\")\n",
    "plt.savefig('scalable_reduction_noc_comparison.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# LAMBDA v.s. SIGMA"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 38,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# last row is LAMBDA\n",
    "original_value = [[614656,50176,451584,200704,802816,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[460992,57344,516096,229376,802816,229376,516096,229376,229376,516096,229376,401408,516096,200704,200704,200704,516096,200704,200704,516096,200704,200704,516096,200704,401408,451584,229376,200704,229376,451584,229376,229376,451584,229376,229376,451584,229376,229376,451584,229376,229376,451584,229376,401408,516096,200704,262144,200704,516096,200704,200704,516096,200704],\n",
    "[460992,50176,602112,200704,802816,200704,602112,200704,200704,602112,200704,458752,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,516096,229376,200704,229376,516096,229376,229376,516096,229376,229376,516096,229376,229376,516096,229376,229376,516096,229376,401408,688128,200704,262144,200704,688128,200704,200704,688128,200704],\n",
    "[602112,50176,451584,200704,802816,200704,451584,200704,200704,451584,200704,401408,602112,200704,200704,200704,602112,200704,200704,602112,200704,200704,602112,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[526848,50176,451584,200704,802816,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[526848,50176,602112,200704,802816,200704,602112,200704,200704,602112,200704,401408,451584,200704,401408,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,229376,200704,200704,451584,229376,200704,451584,229376,200704,451584,229376,200704,451584,229376,200704,451584,229376,401408,516096,200704,262144,200704,516096,200704,200704,516096,200704],\n",
    "[614656,50176,451584,200704,802816,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[526848,57344,602112,200704,917504,229376,602112,200704,229376,602112,200704,458752,903168,200704,200704,200704,903168,200704,200704,903168,200704,200704,903168,200704,458752,451584,401408,200704,229376,451584,401408,229376,451584,401408,229376,451584,401408,229376,451584,401408,229376,451584,401408,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[460992,100352,602112,200704,917504,200704,602112,200704,200704,602112,200704,458752,688128,200704,200704,200704,688128,200704,200704,688128,200704,200704,688128,200704,802816,688128,200704,200704,229376,688128,200704,229376,688128,200704,229376,688128,200704,229376,688128,200704,229376,688128,200704,458752,451584,200704,262144,200704,451584,200704,200704,451584,200704],\n",
    "[460992,50176,451584,200704,802816,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,200704,451584,200704,401408,451584,200704,262144,200704,451584,200704,200704,451584,200704]]\n",
    "num_entries = len(original_value)\n",
    "latency = []\n",
    "new_worst_latency = []\n",
    "\n",
    "original_value = np.asarray(original_value, dtype = np.float64)\n",
    "for row_id in range(num_entries):\n",
    "    original_value[row_id,:] = original_value[row_id,:] / original_value[-1,:]\n",
    "\n",
    "cycle_value = original_value\n",
    "max_range = np.max(cycle_value)\n",
    "\n",
    "overall_latency = np.sum(cycle_value, 1)\n",
    "latency.append(cycle_value[np.argmax(overall_latency[:-1])])\n",
    "latency.append(cycle_value[-1])\n",
    "\n",
    "new_worst_latency.append(cycle_value[np.argmin(overall_latency[:-1])])\n",
    "new_worst_latency.append(cycle_value[-1])\n",
    "\n",
    "\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\", \"#23445D\", \"#56517E\", \"#000000\"]\n",
    "shape_list = [\"o\", \"*\", \"X\", \"p\", \">\", \"d\", \"s\", \"H\", \"<\", \".\"]\n",
    "\n",
    "x = [i for i in range(len(cycle_value[0]))]\n",
    "# create data\n",
    "fig = plt.figure(figsize=[15,5.5])\n",
    "ax = plt.subplot(111)\n",
    "\n",
    "barWidth = 0.4\n",
    "plt_handler = []\n",
    "\n",
    "for case_id in range(len(cycle_value)):\n",
    "    plt_handler.append(plt.plot(x, cycle_value[case_id], marker=shape_list[case_id], markersize=10, color=color_list[case_id],  linewidth=0)[0])\n",
    "# plt_handler.append(plt.bar(x, cycle_value[0], width=barWidth, color=\"#666666\"))\n",
    "\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(r\"Latency Normalized to LAMBDA\", fontsize=MEDIUM_SIZE)\n",
    "\n",
    "plt.xlabel(\"ResNet-50 Layer ID\", fontsize=MEDIUM_SIZE)\n",
    "# plt.xticks(x, [\"w/wo\", \"w/wo\" \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\",  \"w/wo\"])\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE)\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "\n",
    "geomean= [np.prod(latency[0])**(1/len(latency[0])), np.prod(latency[1])**(1/len(latency[1]))]\n",
    "geomean_speedup = geomean[0]/geomean[1]\n",
    "\n",
    "geomean= [np.prod(new_latency[0])**(1/len(new_latency[0])), np.prod(new_latency[1])**(1/len(new_latency[1]))]\n",
    "geomean_speedup = geomean[0]/geomean[1]\n",
    "\n",
    "geomean_worst = [np.prod(new_worst_latency[0])**(1/len(new_worst_latency[0])), np.prod(new_worst_latency[1])**(1/len(new_worst_latency[1]))]\n",
    "geomean_worst_speedup = geomean_worst[0]/geomean_worst[1]\n",
    "\n",
    "# plt.plot([-0.5, 20.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")\n",
    "plt.plot([-0.5, 50], [geomean_speedup, geomean_speedup], linewidth=2, color=color_list[1], linestyle=\"--\")\n",
    "plt.plot([-0.5, 50], [geomean_worst_speedup, geomean_worst_speedup], linewidth=2, color=color_list[1], linestyle=\"--\")\n",
    "# plt_handler.append(plt.plot([-0.5, 20.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "plt_handler.append(plt.plot([-0.5, 52], [geomean_speedup, geomean_speedup], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "plt_handler.append(plt.plot([-0.5, 52], [geomean_worst_speedup, geomean_worst_speedup], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "# ax.arrow(5, 2.05, 0, geomean_speedup-1.9, head_width = 0.3, width = 0.01)\n",
    "# plt.text(8, 1.2, 'LMABDA speedup ??% over Xilinx DPU (GeoMean)', horizontalalignment='center')\n",
    "plt.text(28, geomean_speedup*1.23, f'LAMBDA achieves {(geomean_worst_speedup-1)*100:0.2f}~{(geomean_speedup-1)*100:0.1f}% speedup over SIGMA with best data layout (GeoMean)', fontsize= 15, color=\"k\", horizontalalignment='center')\n",
    "# plt.text(32, geomean_speedup*1.2, f'LMABDA speedup {(geomean_speedup-1)*100:0.0f}% over SIGMA with best data layout (GeoMean)', fontsize= 15, color=color_list[0], horizontalalignment='center')\n",
    "\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"no layout constraints\", \"CX32\", \"WX32\", \"HX32\", \"CX4WX8\", \"CX4HX8\", \"WX4HX8\", \"WX4HX8\", \"WX32D\", \"HX32D\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"CWH_C32\", \"HWC_W32\", \"HWC_H32\", \"CWH_C4W8\", \"CHW_C4H8\", \"WHC_W4H8\", \"WHC_C4W4H2\", \"WHC_W32_WD\", \"HWC_H32_WD\", \"Adaptive\"], loc='upper center', ncol=5, fontsize=15)\n",
    "plt.legend(plt_handler, [\"SIGMA(Flex, CWH_C32)\", \"SIGMA(Flex, HWC_W32)\", \"SIGMA(Flex, HWC_H32)\", \"SIGMA(Flex, CWH_C4W8)\", \"SIGMA(Flex, CHW_C4H8)\", \"SIGMA(Flex, WHC_W4H8)\", \"SIGMA(Flex, WHC_C4W4H2)\", \"SIGMA(Flex, WHC_W32_WD)\", \"SIGMA(Flex, HWC_H32_WD)\", \"LAMBDA(Flex, Flex)\"], loc='upper center', ncol=3, fontsize=14)\n",
    "# plt.legend(plt_handler, [\"SIGMA(Flex, CWH_C32)\", \"SIGMA(Flex, HWC_W32)\", \"SIGMA(Flex, HWC_H32)\", \"SIGMA(Flex, CWH_C4W8)\", \"SIGMA(Flex, CHW_C4H8)\", \"SIGMA(Flex, WHC_W4H8)\", \"SIGMA(Flex, WHC_C4W4H2)\", \"SIGMA(Flex, WHC_W32_WD)\", \"SIGMA(Flex, HWC_H32_WD)\", \"LAMBDA(Flex, Flex)\"], loc='best', bbox_to_anchor=(1.8, 0.5), ncol=5, fontsize=15)\n",
    "# plt.legend(plt_handler, [\"Global Optimal\", \"CWH_CX32\", \"HWC_WX32\", \"HWC_HX32\", \"CWH_CX4WX8\", \"CHW_CX4HX8\", \"WHC_WX4HX8\", \"WHC_WX4HX8\", \"WHC_WX32D\", \"HWC_HX32D\"], loc='upper center', ncol=5, fontsize=SMALL_SIZE)\n",
    "plt.ylim([0.7, max_range*1.6])\n",
    "\n",
    "# print(f\"latency saving ratio range is [{1-np.max(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))},  {1-np.min(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))}]\")\n",
    "\n",
    "plt.savefig('ResNet50_global_vs_layout.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 22,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([53.33333333, 56.85714286, 58.14285714, 54.63945578, 53.14285714,\n",
       "       56.42857143, 53.33333333, 65.71428571, 62.38095238, 53.        ])"
      ]
     },
     "execution_count": 22,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "overall_latency"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 37,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1500x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import matplotlib.pyplot as plt\n",
    "import numpy as np\n",
    "\n",
    "# last row is LAMBDA\n",
    "original_value = [[75264,37632,25088,50176,14112,18816,25088,14112,25088,25088,9800,8,8,9408,15680,19600,15,15,15680,15680,19600,15,15,15680,31360,1764,14700,12544,1764,12544,12544,1764,12544,12544,1764,12544,31360,3528,225,240,41160,65856,5292,441,441,57624,65856,3675,441,441,20580,29400,4900,900,900,29400,29400,4900,900,900,29400,29400],\n",
    "[21168,7056,12544,50176,8064,21504,32256,8064,24192,32256,5600,36,12,14112,17920,9800,60,16,16800,17920,9800,60,16,16800,31360,1680,16800,19600,1470,22400,15680,1764,12880,15680,1764,12880,31360,3360,480,240,47040,65856,4704,672,504,65856,65856,3360,672,504,32928,31360,4900,960,960,47040,31360,4900,960,960,47040,31360],\n",
    "[24192,8064,21504,57344,8064,43008,32256,8064,48384,32256,5600,36,12,10080,16800,9800,60,16,16800,16800,9800,60,16,16800,44800,1680,16800,15680,1470,22400,15680,1764,20608,15680,1764,20608,31360,3360,480,240,47040,65856,4704,672,504,65856,65856,3360,672,504,23520,31360,4900,960,960,33600,31360,4900,960,960,33600,31360],\n",
    "[31752,10584,12544,50176,8064,18816,21504,8064,24192,21504,5600,9,8,9408,15680,9800,15,16,15680,15680,9800,15,16,15680,31360,1680,16800,14000,1470,14000,12544,1764,11270,12544,1764,11270,31360,3360,240,240,41160,65856,4704,448,441,65856,65856,3360,448,441,21504,31360,4900,960,900,31360,31360,4900,960,900,31360,31360],\n",
    "[32256,10752,14336,50176,7056,18816,21504,8064,21504,21504,5600,9,8,8820,15680,9800,15,16,15680,15680,9800,15,16,15680,31360,1680,16800,14000,1470,14000,12544,1764,11270,12544,1764,11270,31360,3360,240,240,43008,65856,4704,448,441,65856,65856,3360,448,441,23520,31360,4900,960,900,31360,31360,4900,960,900,31360,31360],\n",
    "[28224,8064,12544,50176,7056,37632,21504,8064,64512,21504,5600,36,12,10080,15680,9408,60,16,19200,15680,9408,60,16,19200,31360,1680,23520,17920,1400,22400,15680,1568,22540,15680,1568,22540,31360,3360,480,240,47040,65856,4704,672,504,65856,65856,3360,672,504,26880,31360,4900,960,960,38400,31360,4900,960,960,38400,31360],\n",
    "[32256,12544,12544,50176,8064,18816,21504,8064,37632,21504,7840,9,8,8820,15680,9800,15,16,15680,15680,9800,15,16,15680,31360,1764,15680,15680,1470,14000,12544,1568,11270,12544,1568,11270,31360,3528,240,240,41160,65856,4704,448,441,65856,65856,3430,448,441,23520,31360,4900,960,900,33600,31360,4900,960,900,33600,31360],\n",
    "[21168,7056,25088,50176,7056,32256,43008,8064,24192,43008,5880,36,12,10080,16800,9800,60,16,16800,16800,9800,60,16,16800,33600,1764,16800,15680,1470,22400,15680,1764,12880,15680,1764,12880,31360,3360,480,240,47040,65856,4704,672,504,65856,65856,3360,672,504,37632,31360,4900,960,960,67200,31360,4900,960,960,67200,31360],\n",
    "[28224,10752,21504,57344,8064,43008,32256,8064,48384,32256,5600,36,12,10080,16800,11200,60,16,16800,16800,11200,60,16,16800,44800,1680,16800,15680,1470,22400,15680,1764,20608,15680,1764,20608,31360,3360,480,240,47040,65856,4704,672,504,65856,65856,3360,672,504,23520,31360,4900,960,960,33600,31360,4900,960,960,33600,31360],\n",
    "[21168,7056,12544,50176,7056,18816,21504,8064,21504,21504,5600,8,8,8820,14700,9408,15,15,14700,14700,9408,15,15,14700,31360,1680,14700,12544,1400,12544,11776,1288,11270,11776,1288,11270,29400,3360,240,225,41160,57624,4704,448,448,57624,57624,3360,448,448,20580,29400,4800,900,900,29400,29400,4800,900,900,29400,29400]]\n",
    "\n",
    "new_latency = []\n",
    "new_worst_latency = []\n",
    "\n",
    "num_entries = len(original_value)\n",
    "original_value = np.asarray(original_value, dtype = np.float64)\n",
    "best = np.min(original_value,0)\n",
    "for row_id in range(num_entries):\n",
    "    original_value[row_id,:] = original_value[row_id,:] / best\n",
    "\n",
    "cycle_value = original_value\n",
    "max_range = np.max(cycle_value)\n",
    "\n",
    "overall_latency = np.sum(cycle_value, 1)\n",
    "new_latency.append(cycle_value[np.argmax(overall_latency[:-1])])\n",
    "new_latency.append(cycle_value[-1])\n",
    "\n",
    "new_worst_latency.append(cycle_value[np.argmin(overall_latency[:-1])])\n",
    "new_worst_latency.append(cycle_value[-1])\n",
    "\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\", \"#23445D\", \"#56517E\", \"#000000\"]\n",
    "shape_list = [\"o\", \"*\", \"X\", \"p\", \">\", \"d\", \"s\", \"H\", \"<\", \".\"]\n",
    "\n",
    "x = [i for i in range(len(cycle_value[0]))]\n",
    "# create data\n",
    "fig = plt.figure(figsize=[15,5.5])\n",
    "ax = plt.subplot(111)\n",
    "\n",
    "barWidth = 0.4\n",
    "plt_handler = []\n",
    "\n",
    "for case_id in range(len(cycle_value)):\n",
    "    plt_handler.append(plt.plot(x, cycle_value[case_id], marker=shape_list[case_id], markersize=10, color=color_list[case_id],  linewidth=0)[0])\n",
    "# plt_handler.append(plt.bar(x, cycle_value[0], width=barWidth, color=\"#666666\"))\n",
    "\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(r\"Latency Normalized to LAMBDA\", fontsize=MEDIUM_SIZE)\n",
    "\n",
    "plt.xlabel(\"MobileNet-V3 Layer ID\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"w/wo\", \"w/wo\" \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\",  \"w/wo\"])\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.xticks(x, [\"A\", \"B\", \"C\", \"D\", \"E\", \"F\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE)\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "\n",
    "\n",
    "geomean= [np.prod(new_latency[0])**(1/len(new_latency[0])), np.prod(new_latency[1])**(1/len(new_latency[1]))]\n",
    "geomean_speedup = geomean[0]/geomean[1]\n",
    "\n",
    "geomean_worst = [np.prod(new_worst_latency[0])**(1/len(new_worst_latency[0])), np.prod(new_worst_latency[1])**(1/len(new_worst_latency[1]))]\n",
    "geomean_worst_speedup = geomean_worst[0]/geomean_worst[1]\n",
    "\n",
    "# plt.plot([-0.5, 20.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")\n",
    "plt.plot([-0.5, 50], [geomean_speedup, geomean_speedup], linewidth=2, color=color_list[1], linestyle=\"--\")\n",
    "plt.plot([-0.5, 50], [geomean_worst_speedup, geomean_worst_speedup], linewidth=2, color=color_list[1], linestyle=\"--\")\n",
    "# plt_handler.append(plt.plot([-0.5, 20.5], [geomean[0], geomean[0]], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "plt_handler.append(plt.plot([-0.5, 60], [geomean_speedup, geomean_speedup], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "plt_handler.append(plt.plot([-0.5, 60], [geomean_worst_speedup, geomean_worst_speedup], linewidth=2, color=color_list[0], linestyle=\"--\")[0])#, marker = 'o'))\n",
    "# ax.arrow(5, 2.05, 0, geomean_speedup-1.9, head_width = 0.3, width = 0.01)\n",
    "# plt.text(8, 1.2, 'LMABDA speedup ??% over Xilinx DPU (GeoMean)', horizontalalignment='center')\n",
    "# plt.text(32, geomean_speedup*1.8, f'LMABDA speedup {(geomean_worst_speedup-1)*100:0.1f}~{(geomean_speedup-1)*100:0.1f}% over SIGMA with best data layout (GeoMean)', fontsize= 15, color=color_list[0], horizontalalignment='center')\n",
    "plt.text(28, geomean_speedup*1.9, f'LAMBDA achieves {(geomean_worst_speedup-1)*100:0.2f}~{(geomean_speedup-1)*100:0.1f}% speedup over SIGMA with best data layout (GeoMean)', fontsize= 15, color=\"k\", horizontalalignment='center')\n",
    "# plt.text(32, geomean_speedup*1.2, f'LMABDA speedup {(geomean_speedup-1)*100:0.0f}% over SIGMA with best data layout (GeoMean)', fontsize= 15, color=color_list[0], horizontalalignment='center')\n",
    "\n",
    "plt.legend(plt_handler, [\"SIGMA(Flex, CWH_C32)\", \"SIGMA(Flex, HWC_W32)\", \"SIGMA(Flex, HWC_H32)\", \"SIGMA(Flex, CWH_C4W8)\", \"SIGMA(Flex, CHW_C4H8)\", \"SIGMA(Flex, WHC_W4H8)\", \"SIGMA(Flex, WHC_C4W4H2)\", \"SIGMA(Flex, WHC_W32_WD)\", \"SIGMA(Flex, HWC_H32_WD)\", \"LAMBDA(Flex, Flex)\"], loc='upper center', bbox_to_anchor=(0.53, 1), ncol=3, fontsize=14)\n",
    "\n",
    "plt.ylim([0.7, max_range*1.2])\n",
    "\n",
    "# print(f\"latency saving ratio range is [{1-np.max(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))},  {1-np.min(np.array(acu_matrix_subnet_reuse[-1])/np.array(acu_matrix[-1]))}]\")\n",
    "\n",
    "plt.savefig('MobV3_global_vs_layout.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 18,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/plain": [
       "array([72, 72, 74, 62, 62, 77, 62, 77, 74, 62])"
      ]
     },
     "execution_count": 18,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "overall_latency"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# Performance of Convolution-diff-size"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 504x396 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "import csv\n",
    "from matplotlib.patches import Ellipse\n",
    "\n",
    "def unique(list1):\n",
    "    # insert the list to the set\n",
    "    list_set = set(list1)\n",
    "    # convert the set to the list\n",
    "    unique_list = (list(list_set))\n",
    "    return unique_list\n",
    "\n",
    "ratio_dpu_latency_roofline_latency = np.array([7.22432175,1.899098481,5.409227717,1.171800252,0.1189388855,1.172061864,1.903221389,1.231768296,0.2490153384,2.426366369,0.602694241,0.1246296518,2.328204694,0.2409279799,0.5437382141,0.2408633528,2.474030111,0.1360562979,0.3080405997,1.22988531,0.1370598783,0.3062101902,0.5488139759,0.307718113,0.06851008385,1.14928973,0.1282657952,0.2526265419,0.1281502692,1.257706996,0.07346336331,0.1710885651,0.6225197767,0.07338939107,0.1554970367,0.2942596137,0.07346069556,0.07349283091,0.2910787265,0.07275060255,0.07274554969,0.290877263,0.07336061062,0.03653203752,0.2581964511,0.06456090778,0.05100238565,0.06401453584,0.2582287097,0.06454676792,0.06448985353,0.2566636682,0.06453952044])\n",
    "conv_size = np.array([7,1,3,1,1,1,3,1,1,3,1,1,3,1,1,1,3,1,1,3,1,1,3,1,1,3,1,1,1,3,1,1,3,1,1,3,1,1,3,1,1,3,1,1,3,1,1,1,3,1,1,3,1])\n",
    "# groups = np.array([1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,1,16,1,1,64,1,1,72,1,1,72,1,1,1,1,120,1,1,1,1,120,1,1,1,1,240,1,1,200,1,1,184,1,1,184,1,1,480,1,1,1,1,672,1,1,1,1,672,1,1,1,1,960,1,1,1,1,960,1,1,1,1])\n",
    "\n",
    "# non_group_conv = np.where(groups == 1)[0]\n",
    "# ratio_dpu_latency_roofline_latency = ratio_dpu_latency_roofline_latency[non_group_conv]\n",
    "# conv_size = conv_size[non_group_conv]\n",
    "\n",
    "pos = unique(conv_size)\n",
    "# pos.remove(max(pos))\n",
    "data = []\n",
    "for i in range(len(pos)):\n",
    "    data.append(ratio_dpu_latency_roofline_latency[np.where(conv_size == pos[i])])\n",
    "\n",
    "# Fixing random state for reproducibility\n",
    "np.random.seed(19680801)\n",
    "fig = plt.figure(figsize=[7,5.5])\n",
    "ax = plt.subplot(111)\n",
    "ax.violinplot(data, pos, points=60, widths=1, showmeans=True,\n",
    "                      showextrema=True, showmedians=False, bw_method=0.5)\n",
    "                    #   quantiles=[[0.1], [], [], [0.175, 0.954], [0.75], [0.25]])\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\",\"#23445D\"]\n",
    "circle1 = Ellipse(xy=(3, 5.409227717),width=2, height=0.6,angle=90, lw=5, color=color_list[2], fill=False)\n",
    "ax.text(3.4, 5.409227717, 'C=64,X=Y=56',color=color_list[2],fontsize=15)\n",
    "circle2 = plt.Circle((7, 7.22432175), 0.4,lw=5, color=color_list[1], fill=False)\n",
    "ax.text(5.5, 6.2, 'C=3,X=Y=224', color=color_list[1],fontsize=15)\n",
    "ax.add_patch(circle1)\n",
    "ax.add_patch(circle2)\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(\"Real Latency / # Compute\", fontsize=BIGGER_SIZE)\n",
    "plt.xlabel(\"Kernel Height\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\",  \"w/wo\"])\n",
    "plt.xticks([1, 3, 5, 7], [\"1\", \"3\", \"5\", \"7\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "\n",
    "\n",
    "\n",
    "# plt.legend(plt_handler, [\"Off-chip Data Access Energy\", \"On-chip Data Access Energy\"], loc='lower center', bbox_to_anchor=(0.5, -0.35), fontsize=MEDIUM_SIZE)\n",
    "# plt.legend(plt_handler, [\"CPU\", \"FastSwitch W/O PB\", \"FastSwitch W/ PB\"], loc='upper left', fontsize=SMALL_SIZE)\n",
    "plt.savefig('convolution_performance.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "attachments": {},
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "# group convolution"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 15,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 700x550 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from matplotlib.patches import Ellipse\n",
    "import csv\n",
    "\n",
    "def unique(list1):\n",
    "    # insert the list to the set\n",
    "    list_set = set(list1)\n",
    "    # convert the set to the list\n",
    "    unique_list = (list(list_set))\n",
    "    return unique_list\n",
    "\n",
    "ratio_dpu_latency_roofline_latency = np.array([22.89342645,68.71469354,5.442458325,1.914607282,120.1482599,3.258257873,1.535821134,37.00045822,3.22175461,1.540886965,142.5149891,31.85123264,31.35866609,1.967630512,0.9014015383,36.1059565,13.84907682,15.28471094,1.913355165,0.9033930861,36.08923038,13.97930729,14.41454492,1.896614244,0.6047071938,90.38170185,0.9024032847,0.5132688417,41.25091756,0.9174837,0.5450276087,44.02278116,0.9402208001,0.5457913829,43.99640556,0.9246739221,0.3012159352,24.05892917,1.213585764,1.24728928,0.6396877307,0.2163302544,24.67849901,0.7141195658,0.7486957022,0.6319717055,0.2170180113,86.00581031,0.7187445082,0.7517737121,0.4120243138,0.1573481618,25.53263525,0.4374810221])\n",
    "conv_size = np.array([3,3,1,1,3,1,1,3,1,1,5,1,1,1,1,5,1,1,1,1,5,1,1,1,1,3,1,1,3,1,1,3,1,1,3,1,1,3,1,1,1,1,3,1,1,1,1,5,1,1,1,1,5,1,1,1,1,5,1,1,1,1])\n",
    "groups = np.array([1,16,1,1,64,1,1,72,1,1,72,1,1,1,1,120,1,1,1,1,120,1,1,1,1,240,1,1,200,1,1,184,1,1,184,1,1,480,1,1,1,1,672,1,1,1,1,672,1,1,1,1,960,1])\n",
    "log_groups = np.log2(groups)\n",
    "max_groups = np.max(log_groups)\n",
    "num_groups = 4\n",
    "divider = max_groups/num_groups\n",
    "non_group_conv = np.where(log_groups > 1)[0]\n",
    "\n",
    "pos = np.array([i*divider for i in range(num_groups)])# unique(groups)\n",
    "# pos.remove(max(pos))\n",
    "data = []\n",
    "for i in range(pos.size):\n",
    "    temp = ratio_dpu_latency_roofline_latency[np.where(divider*i <= log_groups)]\n",
    "    temp_groups = log_groups[np.where(divider*i <= log_groups)]\n",
    "    data.append(temp[np.where(temp_groups <= divider*(i+1))])\n",
    "\n",
    "# Fixing random state for reproducibility\n",
    "np.random.seed(19680801)\n",
    "fig = plt.figure(figsize=[7,5.5])\n",
    "ax = plt.subplot(111)\n",
    "ax.violinplot(data, pos, points=60, widths=1.5, showmeans=True,\n",
    "                      showextrema=True, showmedians=False, bw_method=0.5)\n",
    "                    #   quantiles=[[0.1], [], [], [0.175, 0.954], [0.75], [0.25]])\n",
    "\n",
    "SMALL_SIZE = 18\n",
    "MEDIUM_SIZE = 20\n",
    "BIGGER_SIZE = 22\n",
    "\n",
    "plt.ylabel(\"Real Latency / # Compute\", fontsize=BIGGER_SIZE)\n",
    "plt.xlabel(\"# Convolution Group\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\",  \"w/wo\"])\n",
    "# plt.xticks(divider, [ \"1\", \"3\", \"5\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\",\"#23445D\"]\n",
    "circle1 = Ellipse(xy=(4.5, 120.1482599),width=2, height=0.6,angle=90, lw=5, color=color_list[2], fill=False)\n",
    "ax.text(3, 110, 'DWConv C=16,X=Y=112',color=color_list[2],fontsize=18)\n",
    "circle2 = plt.Circle((5, 142.5149891), 0.4,lw=5, color=color_list[1], fill=False)\n",
    "ax.text(3, 134, 'DWConv C=72,X=Y=56', color=color_list[1],fontsize=18)\n",
    "ax.add_patch(circle1)\n",
    "ax.add_patch(circle2)\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "plt.xticks([0, 4, 6, 8], [\"Normal Conv\", \"16\", \"64\", \"256\"], fontsize=MEDIUM_SIZE)\n",
    "\n",
    "# plt.legend(plt_handler, [\"Off-chip Data Access Energy\", \"On-chip Data Access Energy\"], loc='lower center', bbox_to_anchor=(0.5, -0.35), fontsize=MEDIUM_SIZE)\n",
    "# plt.legend(plt_handler, [\"CPU\", \"FastSwitch W/O PB\", \"FastSwitch W/ PB\"], loc='upper left', fontsize=SMALL_SIZE)\n",
    "plt.savefig('group_conv_performance.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [
    {
     "ename": "NameError",
     "evalue": "name 'plt' is not defined",
     "output_type": "error",
     "traceback": [
      "\u001b[0;31m---------------------------------------------------------------------------\u001b[0m",
      "\u001b[0;31mNameError\u001b[0m                                 Traceback (most recent call last)",
      "Cell \u001b[0;32mIn[1], line 17\u001b[0m\n\u001b[1;32m     15\u001b[0m plt_handler \u001b[39m=\u001b[39m []\n\u001b[1;32m     16\u001b[0m \u001b[39mfor\u001b[39;00m j \u001b[39min\u001b[39;00m \u001b[39mrange\u001b[39m(\u001b[39mlen\u001b[39m(layout_considered_energy)):\n\u001b[0;32m---> 17\u001b[0m     plt\u001b[39m.\u001b[39mbar(x[j]\u001b[39m-\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m9\u001b[39m\u001b[39m/\u001b[39mnum_column, layout_considered_energy[j][\u001b[39m0\u001b[39m], width\u001b[39m=\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m2\u001b[39m\u001b[39m/\u001b[39mnum_column, bottom\u001b[39m=\u001b[39m\u001b[39m0\u001b[39m, color\u001b[39m=\u001b[39mcolor_list[\u001b[39m0\u001b[39m])\n\u001b[1;32m     18\u001b[0m     plt\u001b[39m.\u001b[39mbar(x[j]\u001b[39m-\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m7\u001b[39m\u001b[39m/\u001b[39mnum_column, layout_considered_energy[j][\u001b[39m1\u001b[39m], width\u001b[39m=\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m2\u001b[39m\u001b[39m/\u001b[39mnum_column, bottom\u001b[39m=\u001b[39m\u001b[39m0\u001b[39m, color\u001b[39m=\u001b[39mcolor_list[\u001b[39m1\u001b[39m])\n\u001b[1;32m     19\u001b[0m     plt\u001b[39m.\u001b[39mbar(x[j]\u001b[39m-\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m5\u001b[39m\u001b[39m/\u001b[39mnum_column, layout_considered_energy[j][\u001b[39m2\u001b[39m], width\u001b[39m=\u001b[39mbarWidth\u001b[39m*\u001b[39m\u001b[39m2\u001b[39m\u001b[39m/\u001b[39mnum_column, bottom\u001b[39m=\u001b[39m\u001b[39m0\u001b[39m, color\u001b[39m=\u001b[39mcolor_list[\u001b[39m2\u001b[39m])\n",
      "\u001b[0;31mNameError\u001b[0m: name 'plt' is not defined"
     ]
    }
   ],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import pandas as pd\n",
    "from matplotlib.patches import Ellipse\n",
    "import csv\n",
    "\n",
    "\n",
    "layout_considered_energy = [\n",
    "    [3.571132075,15.98698113,14.94169811,5.047358491,4.000943396,8.792264151,4.023207547,14.10886792,11.4809434,2.71], # ResNet50, \"no layout constraints\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"\n",
    "[30.33096774,24.57677419,25.02677419,28.87016129,28.25177419,25.07806452,23.71435484,25.93048387,25.08483871,21.5966129]] # ResNet50, \"no layout constraints\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"\n",
    "num_data = len(layout_considered_energy[1])\n",
    "for i in range(num_data-1,0,-1):\n",
    "    layout_considered_energy[0][i] = layout_considered_energy[0][i] / layout_considered_energy[0][0]\n",
    "    layout_considered_energy[1][i] = layout_considered_energy[1][i] / layout_considered_energy[1][0]\n",
    "layout_considered_energy[0][0] = 1\n",
    "layout_considered_energy[1][0] = 1\n",
    "\n",
    "color_list = [\"#6C8EBF\", \"#82B366\", \"#D79B00\",  \"#B85450\", \"#9673A6\", \"#B46504\", \"#D6B656\",\"#23445D\", \"#56517E\", \"#AE4132\"]\n",
    "x = [1, 2]\n",
    "num_column = len(layout_considered_energy[0])\n",
    "barWidth = 4/num_column\n",
    "plt_handler = []\n",
    "for j in range(len(layout_considered_energy)):\n",
    "    plt.bar(x[j]-barWidth*9/num_column, layout_considered_energy[j][0], width=barWidth*2/num_column, bottom=0, color=color_list[0])\n",
    "    plt.bar(x[j]-barWidth*7/num_column, layout_considered_energy[j][1], width=barWidth*2/num_column, bottom=0, color=color_list[1])\n",
    "    plt.bar(x[j]-barWidth*5/num_column, layout_considered_energy[j][2], width=barWidth*2/num_column, bottom=0, color=color_list[2])\n",
    "    plt.bar(x[j]-barWidth*3/num_column, layout_considered_energy[j][3], width=barWidth*2/num_column, bottom=0, color=color_list[3])\n",
    "    plt.bar(x[j]-barWidth*1/num_column, layout_considered_energy[j][4], width=barWidth*2/num_column, bottom=0, color=color_list[4])\n",
    "    plt.bar(x[j]+barWidth*1/num_column, layout_considered_energy[j][5], width=barWidth*2/num_column, bottom=0, color=color_list[5])\n",
    "    plt.bar(x[j]+barWidth*3/num_column, layout_considered_energy[j][6], width=barWidth*2/num_column, bottom=0, color=color_list[6])\n",
    "    plt.bar(x[j]+barWidth*5/num_column, layout_considered_energy[j][7], width=barWidth*2/num_column, bottom=0, color=color_list[7])\n",
    "    plt.bar(x[j]+barWidth*7/num_column, layout_considered_energy[j][8], width=barWidth*2/num_column, bottom=0, color=color_list[8])\n",
    "    plt.bar(x[j]+barWidth*9/num_column, layout_considered_energy[j][9], width=barWidth*2/num_column, bottom=0, color=color_list[9])\n",
    "    if j == len(layout_considered_energy) - 1:\n",
    "        plt_handler.append(plt.bar(x[j]-barWidth*9/num_column, layout_considered_energy[j][0], width=barWidth*2/num_column, bottom=0, color=color_list[0]))\n",
    "        plt_handler.append(plt.bar(x[j]-barWidth*7/num_column, layout_considered_energy[j][1], width=barWidth*2/num_column, bottom=0, color=color_list[1]))\n",
    "        plt_handler.append(plt.bar(x[j]-barWidth*5/num_column, layout_considered_energy[j][2], width=barWidth*2/num_column, bottom=0, color=color_list[2]))\n",
    "        plt_handler.append(plt.bar(x[j]-barWidth*3/num_column, layout_considered_energy[j][3], width=barWidth*2/num_column, bottom=0, color=color_list[3]))\n",
    "        plt_handler.append(plt.bar(x[j]-barWidth*1/num_column, layout_considered_energy[j][4], width=barWidth*2/num_column, bottom=0, color=color_list[4]))\n",
    "        plt_handler.append(plt.bar(x[j]+barWidth*1/num_column, layout_considered_energy[j][5], width=barWidth*2/num_column, bottom=0, color=color_list[5]))\n",
    "        plt_handler.append(plt.bar(x[j]+barWidth*3/num_column, layout_considered_energy[j][6], width=barWidth*2/num_column, bottom=0, color=color_list[6]))\n",
    "        plt_handler.append(plt.bar(x[j]+barWidth*5/num_column, layout_considered_energy[j][7], width=barWidth*2/num_column, bottom=0, color=color_list[7]))\n",
    "        plt_handler.append(plt.bar(x[j]+barWidth*7/num_column, layout_considered_energy[j][8], width=barWidth*2/num_column, bottom=0, color=color_list[8]))\n",
    "        plt_handler.append(plt.bar(x[j]+barWidth*9/num_column, layout_considered_energy[j][9], width=barWidth*2/num_column, bottom=0, color=color_list[9]))\n",
    "\n",
    "SMALL_SIZE = 16\n",
    "MEDIUM_SIZE = 18\n",
    "BIGGER_SIZE = 20\n",
    "\n",
    "plt.ylabel(r\"Normalized $(\\rm pJ/Compute)$\", fontsize=MEDIUM_SIZE)\n",
    "# plt.xlabel(\"Layer ID (ResNet 50)\", fontsize=BIGGER_SIZE)\n",
    "# plt.xticks(x, [\"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\", \"w/wo\",  \"w/wo\"])\n",
    "plt.xticks(x, [\"ResNet50\", \"MobV3\"], fontsize=MEDIUM_SIZE)\n",
    "# plt.title(\"Scores by Teams in 4 Rounds\")\n",
    "\n",
    "# plt.legend([\"zcu104\", 'Alevo U280'])#, fontsize=SMALL_SIZE\n",
    "plt.rc('font', size=BIGGER_SIZE)          # controls default text sizes\n",
    "plt.rc('axes', titlesize=BIGGER_SIZE)     # fontsize of the axes title\n",
    "plt.rc('axes', labelsize=BIGGER_SIZE)    # fontsize of the x and y labels\n",
    "plt.rc('xtick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('ytick', labelsize=BIGGER_SIZE)    # fontsize of the tick labels\n",
    "plt.rc('legend', fontsize=BIGGER_SIZE)    # legend fontsize\n",
    "\n",
    "# plt.legend(plt_handler, [\"Off-chip Data Access Energy\", \"On-chip Data Access Energy\"], loc='lower center', bbox_to_anchor=(0.5, -0.35), fontsize=MEDIUM_SIZE)\n",
    "plt.legend(plt_handler, [\"SIGMA(Flex, CWH_C32)\", \"SIGMA(Flex, HWC_W32)\", \"SIGMA(Flex, HWC_H32)\", \"SIGMA(Flex, CWH_C4W8)\", \"SIGMA(Flex, CHW_C4H8)\", \"SIGMA(Flex, WHC_W4H8)\", \"SIGMA(Flex, WHC_C4W4H2)\", \"SIGMA(Flex, WHC_W32_WD)\", \"SIGMA(Flex, HWC_H32_WD)\", \"LAMBDA(Flex, Flex)\"], loc='right', bbox_to_anchor=(1.8, 0.5), ncol=1, fontsize=15)\n",
    "plt.text(3.3, 0, 'Accel(Dataflow Choice, Layout Choice)', horizontalalignment='center',fontsize=13)\n",
    "plt.text(3.3, -0.25, 'Flex=Enable adaptively switching', horizontalalignment='center',fontsize=13)\n",
    "# plt.legend(plt_handler, [\"Global Optimal\", \"CWH_CX32\", \"HWC_WX32\", \"HWC_HX32\", \"CWH_CX4WX8\", \"CHW_CX4HX8\", \"WHC_WX4HX8\", \"WHC_WX4HX8\", \"WHC_WX32D\", \"HWC_HX32D\"], loc='right', bbox_to_anchor=(1.53, 0.5), fontsize=SMALL_SIZE)\n",
    "# plt.legend(plt_handler, [\"LAMBDA\", \"CSWTHT\", \"CTWSHT\", \"CTWTHS\", \"CSWSHT\", \"CSWTHS\", \"CTWSHS\", \"CSWSHS\", \"CTWSHTD\", \"CTWTHSD\"], loc='right', bbox_to_anchor=(1.45, 0.5), fontsize=SMALL_SIZE)\n",
    "plt.savefig('energy_comparison_search_under_layout.pdf', bbox_inches=\"tight\", transparent=True) \n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3.8.12 ('fast_switch')",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.8.16"
  },
  "vscode": {
   "interpreter": {
    "hash": "6696da4557c372b0464a42b7ed5ca222055d0e66e763bacde96ceccceb644a74"
   }
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

